$q$-analog qudit Dicke states

Dicke states are completely symmetric states of multiple qubits (2-level systems), and qudit Dicke states are their $d$-level generalization. We define here $q$-deformed qudit Dicke states using the quantum algebra $su_q(d)$. We show that these states can be compactly expressed as a weighted sum over permutations with $q$-factors involving the so-called inversion number, an important permutation statistic in Combinatorics. We use this result to compute the bipartite entanglement entropy of these states. We also discuss the preparation of these states on a quantum computer, and show that introducing a $q$-dependence does not change the circuit gate count.

==> supplementary_material/checks_of_main_results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    179793,       4444]
NotebookOptionsPosition[    172311,       4323]
NotebookOutlinePosition[    172741,       4340]
CellTagsIndexPosition[    172698,       4337]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["q-qudit Dicke states", "Title",
 CellChangeTimes->{{3.9017994136902027`*^9, 
  3.901799423456539*^9}},ExpressionUUID->"e52ff51a-c000-4566-93b6-\
2d37fff3fdc8"],

Cell["David Raveh and Rafael I. Nepomechie", "Author",
 CellChangeTimes->{{3.902406247160867*^9, 
  3.9024062617104464`*^9}},ExpressionUUID->"0e7156ef-f6e0-4e83-96e7-\
7a5ebea3d181"],

Cell["dxr921@miami.edu, nepomechie@miami.edu", "Affiliation",
 CellChangeTimes->{{3.9024063498733964`*^9, 
  3.9024063720959997`*^9}},ExpressionUUID->"c19e0f5d-011c-411e-bea4-\
d84c9b8a44da"],

Cell[TextData[{
 "This document is also posted on ",
 ButtonBox["Wolfram Community",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://community.wolfram.com/groups/-/m/t/3007383"], None},
  ButtonNote->"https://community.wolfram.com/groups/-/m/t/3007383"],
 "."
}], "Text",
 CellChangeTimes->{{3.9146787161441107`*^9, 
  3.9146788205180655`*^9}},ExpressionUUID->"5a48df67-224b-4f3e-9067-\
c61a9fe43d08"],

Cell[CellGroupData[{

Cell["Introduction + review of qudit Dicke states", "Section",
 CellChangeTimes->{{3.901826781611889*^9, 
  3.90182681240279*^9}},ExpressionUUID->"6f63526e-e1e3-43ba-b715-\
c813f7817b78"],

Cell[TextData[{
 "In this ",
 ButtonBox["article",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/2308.08392"], None},
  ButtonNote->"https://arxiv.org/abs/2308.08392"],
 " (Reference [1]) on the arxiv we define the q-deformation of the perfectly \
symmetric qudit Dicke states using the quantum algebra ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["su", 
          StyleBox["q", "TI"]], "(", 
         StyleBox["d", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\text{su}_q(d)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "548e1ef7-7a39-41f0-8316-fed502ad2fb1"],
 ". We prove that these states satisfy a simple formula involving the ",
 ButtonBox["inversion number",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://mathworld.wolfram.com/InversionNumber.html"], None},
  ButtonNote->"https://mathworld.wolfram.com/InversionNumber.html"],
 ", an important combinatorial statistic, and leverage this formula to \
compute the bipartite entanglement entropy and formulate an efficient quantum \
computing algorithm for preparing these states. Here, we provide the relevant \
Mathematica code that allowed us to find and check these formulas.  We begin \
with a review of the ordinary qudit Dicke states. \n\n Let ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["k", "TI"], "0"], ",", 
             SubscriptBox[
              StyleBox["k", "TI"], "1"], ",", "\[Ellipsis]", ",", 
             SubscriptBox[
              StyleBox["k", "TI"], 
              RowBox[{
                StyleBox["d", "TI"], "-", "1"}]]}], ")"}]}], TraditionalForm],
      "errors" -> {}, "input" -> "\\vec k=(k_0,k_1,\\dots,k_{d-1})", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "65673184-728e-4d09-924e-ec78946641e3"],
 "  and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["k", "TI"], "0"], "+", 
         SubscriptBox[
          StyleBox["k", "TI"], "1"], "+", "\[Ellipsis]", "+", 
         SubscriptBox[
          StyleBox["k", "TI"], 
          RowBox[{
            StyleBox["d", "TI"], "-", "1"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> "n=k_0+k_1+\\dots+k_{d-1}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8381d823-0d61-4739-bdf0-1f932f2f7230"],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    TemplateBox[<|"boxes" -> FormBox[
        SubscriptBox[
         StyleBox["k", "TI"], 
         StyleBox["i", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
      "k_i", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], " "}], TraditionalForm]],ExpressionUUID->
  "5faf7156-df4d-41fc-84fe-242ac65cb6e6"],
 " is a non-negative integer. For a each ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       OverscriptBox[
        StyleBox["k", "TI"], "\[RightVector]"], TraditionalForm], 
     "errors" -> {}, "input" -> "\\vec k", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "bd245a1e-32be-4277-b3e0-e268c72e7297"],
 ", we let ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["P", "TI"], "(", 
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "P(\\vec k)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5db07a6c-9019-4945-8ea1-e1abdb438e3d"],
 " denote the set of permutations ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["p", "TI"], TraditionalForm], "errors" -> {}, "input" -> "p", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "be9239fe-97fe-422c-9a3d-7047a3bbbc4f"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["k", "TI"], 
          StyleBox["i", "TI"]], 
         StyleBox["i", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "k_i i", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "050e531c-581c-45f4-ad73-ded69a7a9336"],
 "\[CloseCurlyQuote]s for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["i", "TI"], "\[LongEqual]", "0", ",", "1", ",", 
         "\[Ellipsis]", ",", 
         StyleBox["d", "TI"], "-", "1"}], TraditionalForm], "errors" -> {}, 
     "input" -> "i=0,1,\\dots,d-1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7c82eadf-daaf-4634-8e31-bed80f8adbe8"],
 ". For example, for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"1", ",", "2", ",", "1"}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\vec k=(1,2,1)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0b400f15-9cb8-444c-ae11-23c98ce136b5"],
 ", the permutation ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["0112", TraditionalForm], "errors" -> {}, "input" -> 
     "0112", "state" -> "TeX"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a5958429-8b9d-49ae-9874-94cfadbb5bf4"],
 " is in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["P", "TI"], "(", 
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "P(\\vec k)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9e914b59-f61a-4b94-949e-a9e1d87250b2"],
 ".The cardinality of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["P", "TI"], "(", 
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "P(\\vec k)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ad6199db-c03a-424f-a6d7-2fd6881ac844"],
 " is given by the ",
 ButtonBox["multinomial",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://mathworld.wolfram.com/MultinomialCoefficient.html"], None},
  ButtonNote->"https://mathworld.wolfram.com/MultinomialCoefficient.html"],
 "\n\t\t\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           GridBox[{{
              StyleBox["n", "TI"]}, {
              OverscriptBox[
               StyleBox["k", "TI"], "\[RightVector]"]}}], ")"}], 
         "\[LongEqual]", 
         RowBox[{"(", 
           GridBox[{{
              StyleBox["n", "TI"]}, {
              RowBox[{
                SubscriptBox[
                 StyleBox["k", "TI"], "0"], ",", 
                SubscriptBox[
                 StyleBox["k", "TI"], "1"], ",", "\[Ellipsis]", ",", 
                SubscriptBox[
                 StyleBox["k", "TI"], 
                 RowBox[{
                   StyleBox["d", "TI"], "-", "1"}]]}]}}], ")"}], 
         "\[LongEqual]", 
         FractionBox[
          RowBox[{
            StyleBox["n", "TI"], "!"}], 
          RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{
               StyleBox["i", "TI"], "\[LongEqual]", "0"}], 
             RowBox[{
               StyleBox["d", "TI"], "-", "1"}], LimitsPositioning -> True], 
            SubscriptBox[
             StyleBox["k", "TI"], 
             StyleBox["i", "TI"]], "!"}]]}], TraditionalForm], "errors" -> {},
      "input" -> 
     "{n \\choose \\vec k}={n \\choose \
k_0,k_1,\\dots,k_{d-1}}=\\frac{n!}{\\prod_{i=0}^{d-1}k_i!}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5c97a650-030a-4595-aae9-20c0d9710786"],
 ". \nFor each ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       OverscriptBox[
        StyleBox["k", "TI"], "\[RightVector]"], TraditionalForm], 
     "errors" -> {}, "input" -> "\\vec k", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "062b91b8-d376-40cd-8fdc-54720d026603"],
 "we define a corresponding qudit Dicke state , which we denote by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|", 
         SuperscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["n", "TI"]], 
         RowBox[{"(", 
           OverscriptBox[
            StyleBox["k", "TI"], "\[RightVector]"], ")"}], 
         "\[RightAngleBracket]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "|D^n(\\vec k)\\rangle", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5e539891-ba9e-4624-9af5-c5a92806f2df"],
 ", as the equal superposition of all permutations ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|", 
         StyleBox["p", "TI"], "\[RightAngleBracket]"}], TraditionalForm], 
     "errors" -> {}, "input" -> "|p\\rangle", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fba9cbc9-1cfa-4b01-8822-c0fc8b5eec67"],
 ".  So \n\t\t\t\t\t\t\t\t\t\t\t ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|", 
         SuperscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["n", "TI"]], 
         RowBox[{"(", 
           OverscriptBox[
            StyleBox["k", "TI"], "\[RightVector]"], ")"}], 
         "\[RightAngleBracket]", "\[LongEqual]", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"(", 
             GridBox[{{
                StyleBox["n", "TI"]}, {
                OverscriptBox[
                 StyleBox["k", "TI"], "\[RightVector]"]}}], ")"}]]], 
         UnderscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["p", "TI"], "\[Element]", 
            StyleBox["P", "TI"], 
            RowBox[{"(", 
              OverscriptBox[
               StyleBox["k", "TI"], "\[RightVector]"], ")"}]}], 
          LimitsPositioning -> True], "|", 
         StyleBox["p", "TI"], "\[RightAngleBracket]"}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "|D^n(\\vec k)\\rangle= \\frac{1}{\\sqrt{{n \\choose \\vec k}}} \\sum_{p\
\\in P(\\vec k)} |p\\rangle", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0edd9759-22fa-447e-b2fd-de33f6e098e6"],
 "\n For example, the qudit Dicke state with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"1", ",", "2", ",", "1"}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\vec k=(1,2,1)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "868d7e8e-a223-437e-8396-440f3dd25701"],
 " is  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|", 
         SuperscriptBox[
          StyleBox["D", "TI"], "4"], 
         RowBox[{"(", 
           RowBox[{"1", ",", "2", ",", "1"}], ")"}], "\[RightAngleBracket]", 
         "\[LongEqual]", 
         FractionBox["1", 
          SqrtBox["12"]], 
         RowBox[{"(", "|0112", "\[RightAngleBracket]"}], "+", "|1012", 
         "\[RightAngleBracket]", "+", "|0121", "\[RightAngleBracket]", "+", 
         "|1102", "\[RightAngleBracket]", "+", "|0211", 
         "\[RightAngleBracket]", "+", "|1021", "\[RightAngleBracket]", "+", 
         "|1120", "\[RightAngleBracket]", "+", "|1201", 
         "\[RightAngleBracket]", "+", "|2011", "\[RightAngleBracket]", "+", 
         "|1210", "\[RightAngleBracket]", "+", "|2101", 
         "\[RightAngleBracket]", "+", "|2110", "\[RightAngleBracket]", ")"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "|D^4(1,2,1)\\rangle=\\frac{1}{\\sqrt{12}}\\Big(|0112\\rangle+|1012\\\
rangle+|0121\\rangle+|1102\\rangle+|0211\\rangle+|1021\\rangle+|1120\\rangle+|\
1201\\rangle+|2011\\rangle+|1210\\rangle+|2101\\rangle+|2110\\rangle\\Big)", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1ee03563-370f-44d5-a9f2-ffab11752313"],
 "."
}], "Text",
 CellChangeTimes->{{3.9017994457783737`*^9, 3.9017996991394324`*^9}, {
   3.9017997596307907`*^9, 3.901799763607893*^9}, {3.901820811493312*^9, 
   3.901821163009857*^9}, 3.9018212163085885`*^9, {3.901821392558033*^9, 
   3.901821395687911*^9}, {3.90182171316875*^9, 3.9018217290194707`*^9}, {
   3.9018218953139114`*^9, 3.9018219247740173`*^9}, {3.9018219954639597`*^9, 
   3.9018219963645954`*^9}, {3.9018221206197577`*^9, 3.901822301267568*^9}, {
   3.9018223621847124`*^9, 3.9018223628347473`*^9}, {3.901822694265362*^9, 
   3.901822711765238*^9}, 3.901824075299539*^9, {3.9018306844295254`*^9, 
   3.9018306848741274`*^9}, {3.901832336583844*^9, 3.9018323817138815`*^9}, {
   3.901832423981361*^9, 3.901832597428235*^9}, {3.901978623457144*^9, 
   3.901978657081254*^9}, {3.902097269312699*^9, 3.902097275584453*^9}, {
   3.902097956481002*^9, 3.9020979918300047`*^9}, {3.902098653231989*^9, 
   3.902098934698265*^9}, {3.9020989698321548`*^9, 3.902098973475167*^9}, {
   3.9020990062201896`*^9, 3.9020990236916895`*^9}, {3.9020997675889263`*^9, 
   3.9020998132563477`*^9}, {3.9021009369927187`*^9, 
   3.9021009540186048`*^9}, {3.9021485192603006`*^9, 
   3.9021485401754465`*^9}, {3.9021490842972794`*^9, 3.902149107724803*^9}, {
   3.902149156913282*^9, 3.902149179324113*^9}, 3.9022258552181644`*^9, {
   3.9022259347272277`*^9, 3.9022259642219687`*^9}, {3.902229641862765*^9, 
   3.9022296424285755`*^9}, {3.9022297348173914`*^9, 
   3.9022297361530533`*^9}, {3.9022302195840654`*^9, 
   3.9022302293543653`*^9}, {3.902405744402277*^9, 3.902405809493215*^9}, 
   3.9024269179337764`*^9},ExpressionUUID->"051499d9-00c8-41d7-aec5-\
0e601c91d061"],

Cell[TextData[{
 "Here ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
        "|0112", "\[RightAngleBracket]", "\[LongEqual]", "|0", 
         "\[RightAngleBracket]", "\[CircleTimes]", "|1", 
         "\[RightAngleBracket]", "\[CircleTimes]", "|1", 
         "\[RightAngleBracket]", "\[CircleTimes]", "|2", 
         "\[RightAngleBracket]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "|0112\\rangle = |0\\rangle \\otimes |1\\rangle \\otimes |1\\rangle \
\\otimes |2\\rangle", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5b749337-4589-4fed-87d9-67c71e21b482"],
 ", where the computational basis is understood. "
}], "Text",
 CellChangeTimes->{{3.9018208073409543`*^9, 3.9018208079351387`*^9}, {
   3.9018215989031563`*^9, 3.9018216263235073`*^9}, {3.9018217745609045`*^9, 
   3.9018217854380827`*^9}, 3.901821972814257*^9, {3.901822022462214*^9, 
   3.901822038671142*^9}, {3.901822081375598*^9, 3.9018220873710394`*^9}, {
   3.901822318772355*^9, 3.901822338764882*^9}, {3.901822382805991*^9, 
   3.901822427069077*^9}, {3.9018225164252253`*^9, 3.901822571213204*^9}, {
   3.9018227215785065`*^9, 3.9018227439805255`*^9}, {3.9018227941514034`*^9, 
   3.901822852828717*^9}, 3.901824073106984*^9, {3.9018318393203754`*^9, 
   3.901831841650332*^9}, 
   3.9018325540043097`*^9},ExpressionUUID->"4ecee5db-0a67-49ee-a2fa-\
1ebc797d91a5"],

Cell["\<\
Let us now write code that constructs the qudit Dicke states, with an \
example: \
\>", "Text",
 CellChangeTimes->{{3.901822646755579*^9, 3.90182268458897*^9}, {
  3.9018229772735505`*^9, 3.9018229841860332`*^9}, {3.901823222279676*^9, 
  3.901823227476585*^9}, {3.9018333376521764`*^9, 
  3.901833384355784*^9}},ExpressionUUID->"b65222cf-bbba-4e38-9b1c-\
ca334b59fa27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Tensor", " ", "product", " ", "for", " ", "vectors"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"KP", "[", 
     RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Generate", " ", "set", " ", "of", " ", "all", " ", "permutations", " ", 
      "from", " ", "identity", " ", "permutation"}], ",", " ", 
     RowBox[{
      RowBox[{
      "which", " ", "is", " ", "the", " ", "permutation", " ", "in", " ", 
       "weakly"}], "-", 
      RowBox[{"increasing", " ", "order"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"idperm", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"#", "-", "1"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], ",", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "k", "]"}], "]"}]}], "]"}], "//", 
     "Flatten"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Perm", "[", "k_", "]"}], ":=", 
    RowBox[{"Permutations", "[", 
     RowBox[{"idperm", "[", "k", "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Generate", " ", "for", " ", "a", " ", "fixed", " ", "permutation", " ", 
     "p", " ", "the", " ", "corresponding", " ", "ket", " ", "by", " ", 
     "applying", " ", "tensor", " ", "products", " ", "on", " ", "the", " ", 
     "computation", " ", "basis", " ", "states", " ", "sHat"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sHat", "[", 
     RowBox[{"i_", ",", "d_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{
        RowBox[{"i", "+", "1"}], ",", "j"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"oneperm", "[", 
     RowBox[{"p_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"KP", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"sHat", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Length", "[", "k", "]"}]}], "]"}], "&"}], "/@", "p"}], 
      ")"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Sum", " ", "over", " ", "all", " ", "permutations", " ", "and", " ", 
     "normalize"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DickeSum", "[", "k_", "]"}], ":=", 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"oneperm", "[", 
        RowBox[{"#", ",", "k"}], "]"}], "&"}], "/@", 
      RowBox[{"Perm", "[", "k", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DickeSumNorm", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Multinomial", "@@", "k"}], "]"}]}], 
     RowBox[{"DickeSum", "[", "k", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9018230367541027`*^9, 3.901823137597986*^9}, {
  3.9018231808616853`*^9, 3.9018232332627115`*^9}, {3.9018232772969093`*^9, 
  3.9018233031766768`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"67a50e96-d17a-44e5-811b-2c0d66dd409e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DickeSumNorm", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "1"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9018232371995907`*^9, 3.9018232469823055`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"ce8371ef-c92e-45be-b0c7-7c366182d325"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", "0", ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", "0", ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", "0", ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", "0", ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9018232488300233`*^9, 3.9018445138550053`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"d8ba0c73-cf7e-47d0-8404-112668b51483"]
}, Open  ]],

Cell[TextData[{
 "Each non-zero entry in this vector with a ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       FractionBox["1", 
        SqrtBox["12"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\frac{1}{\\sqrt{12}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8c9dd298-9bdc-4447-ae51-bccb6691e6bd"],
 "corresponds to one of the 12 permutations in this state. We can show this \
explicitly by defining a function that, given a permutation p, will output \
the string p (removing braces, commas, etc.). We then insert these strings \
into the sum formula (we ignore the trivial entries):"
}], "Text",
 CellChangeTimes->{{3.9018233615692253`*^9, 3.9018236772185707`*^9}, 
   3.901823709389713*^9, {3.901823760440612*^9, 3.9018238419804688`*^9}, {
   3.901823884100235*^9, 3.9018240655084906`*^9}, {3.901824096872629*^9, 
   3.901824161693364*^9}, {3.9018251638272543`*^9, 3.901825280627861*^9}, {
   3.9018258905107965`*^9, 3.9018258969333305`*^9}, {3.9018261959443207`*^9, 
   3.9018262119485464`*^9}, {3.9018262688475494`*^9, 
   3.9018265101681724`*^9}, {3.901826744498822*^9, 3.9018267452096477`*^9}, {
   3.9020972937106714`*^9, 3.902097315335636*^9}, {3.902097440046158*^9, 
   3.902097466471099*^9}, {3.902097755277198*^9, 3.902097757305375*^9}, {
   3.902100533937587*^9, 3.90210054390501*^9}, {3.902148880406728*^9, 
   3.902148889729828*^9}},ExpressionUUID->"5377df8f-a557-46d0-9ad1-\
705506b06d53"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"name", "[", "p_", "]"}], ":=", 
  RowBox[{"StringDelete", "[", 
   RowBox[{
    RowBox[{"TextString", "[", "p", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<{\>\"", ",", " ", "\"\<,\>\"", ",", " ", "\"\<}\>\"", ",", 
      "\"\< \>\""}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dickename", "[", "k_", "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"name", "[", "#", "]"}], "*", 
      RowBox[{"oneperm", "[", 
       RowBox[{"#", ",", "k"}], "]"}]}], "&"}], "/@", 
    RowBox[{"Perm", "[", "k", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DickeSumname", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Dickename", "[", "k", "]"}], "*", 
   RowBox[{"DickeSumNorm", "[", "k", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9020973768507085`*^9, 3.902097394577783*^9}, {
  3.902097480123214*^9, 3.902097502657853*^9}, {3.902097564164568*^9, 
  3.902097633014786*^9}, {3.9020976796426954`*^9, 3.9020977311034894`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"2b0d3c19-9f6d-4789-b2d4-83a9d3ca33d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteCases", "[", 
  RowBox[{
   RowBox[{"DickeSumname", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1"}], "}"}], "]"}], ",", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.90209748703398*^9, 3.9020975234285603`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"2f6f77ec-0dbb-4a62-972b-24e4cd0b1a7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["\<\"0112\"\>", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", 
   FractionBox["\<\"0121\"\>", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", 
   FractionBox["\<\"0211\"\>", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", 
   FractionBox["\<\"1012\"\>", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", 
   FractionBox["\<\"1021\"\>", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", 
   FractionBox["\<\"1102\"\>", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", 
   FractionBox["\<\"1120\"\>", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", 
   FractionBox["\<\"1201\"\>", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", 
   FractionBox["\<\"1210\"\>", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", 
   FractionBox["\<\"2011\"\>", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", 
   FractionBox["\<\"2101\"\>", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", 
   FractionBox["\<\"2110\"\>", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.9020975053844028`*^9, 3.9020975243663006`*^9}, 
   3.9020975676088977`*^9, {3.9020976196532426`*^9, 3.902097645487339*^9}, {
   3.9020976984357176`*^9, 3.902097743163912*^9}},
 CellLabel->"Out[46]=",ExpressionUUID->"49350dd5-aa2b-4ccf-9add-f256b60543d4"]
}, Open  ]],

Cell["\<\
This will be very useful later, when there is a weighted sum of q-factors.\
\>", "Text",
 CellChangeTimes->{{3.9020977805544405`*^9, 3.9020977918399878`*^9}, {
  3.902100572500409*^9, 
  3.9021005923924665`*^9}},ExpressionUUID->"50bfe8f6-2fd2-4e2b-8264-\
825b4e908b64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Defining the q-qudit Dicke states via the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["su", 
          StyleBox["q", "TI"]], "(", 
         StyleBox["d", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\text{su}_q(d)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3a157624-aede-4261-bb2c-ebb5f438a47d"],
 " algebra"
}], "Section",
 CellChangeTimes->{{3.9018268313322487`*^9, 3.9018268587780275`*^9}, {
  3.901978595659547*^9, 3.901978604202474*^9}, {3.9021489341541996`*^9, 
  3.9021489346288805`*^9}},ExpressionUUID->"881c0c84-acd0-4c97-b3a4-\
ac32ae9720d6"],

Cell[TextData[{
 "We now wish to define a q-analog of the qudit Dicke states, which we call \
q-qudit Dicke states ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|", 
         SubsuperscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["q", "TI"], 
          StyleBox["n", "TI"]], 
         RowBox[{"(", 
           OverscriptBox[
            StyleBox["k", "TI"], "\[RightVector]"], ")"}], 
         "\[RightAngleBracket]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "|D_q^n(\\vec k)\\rangle", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f9c95df0-0e8c-4e35-8669-5c0b2e19a1c8"],
 ", for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["q", "TI"], ">", "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "q>0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1e4dbfd3-4693-482f-a0db-51d2e5e8c62d"],
 ". Being a q-analog, it must reduce to the regular qudit Dicke state",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|", 
         SuperscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["n", "TI"]], 
         RowBox[{"(", 
           OverscriptBox[
            StyleBox["k", "TI"], "\[RightVector]"], ")"}], 
         "\[RightAngleBracket]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "|D^n(\\vec k)\\rangle", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "333efb72-7290-47b3-8d33-49daf76c0d7d"],
 " upon taking the limit ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["q", "TI"], "\[Rule]", "1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "q\\to 1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "60850acf-c338-4373-9f3d-02cca4a7f95d"],
 ". Therefore, we expect that the q-qudit Dicke states will be a ",
 StyleBox["weighted",
  FontSlant->"Italic"],
 " sum over the permutations p with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["k", "TI"], 
          StyleBox["i", "TI"]], 
         StyleBox["i", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "k_i i", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3937e512-4a89-4cad-914b-2a351c22989f"],
 "\[CloseCurlyQuote]s, where the weights are functions ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["f", "TI"], 
          StyleBox["p", "TI"]], "(", 
         StyleBox["q", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "f_p(q)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "61b7ce2b-3b32-4b2c-a892-026386cbadd2"],
 " that satisfy ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         UnderscriptBox["lim", 
          RowBox[{
            StyleBox["q", "TI"], "\[Rule]", "1"}], LimitsPositioning -> True], 
         SubscriptBox[
          StyleBox["f", "TI"], 
          StyleBox["p", "TI"]], 
         RowBox[{"(", 
           StyleBox["q", "TI"], ")"}], "\[LongEqual]", "1"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "\\lim_{q\\to 1} f_p(q)=1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "88f7e34f-4379-45b3-9884-411ccf7d8431"],
 ". So there is ambiguity how to define the q-qudit Dicke states. \
Generalizing [2], where the qubit case (",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["d", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "d=2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6d481c7d-1b89-4cb5-9d7d-c582f708c7fb"],
 ") was considered, we make use of the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["su", 
          StyleBox["q", "TI"]], "(", 
         StyleBox["d", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\text{su}_q(d)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ffb33e64-49a5-4703-9189-34e0a874b784"],
 " quantum algebra. This algebra motivates defining ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"[", 
           StyleBox["x", "TI"], "]"}], "\[LongEqual]", 
         FractionBox[
          RowBox[{
            SuperscriptBox[
             StyleBox["q", "TI"], 
             StyleBox["x", "TI"]], "-", 
            SuperscriptBox[
             StyleBox["q", "TI"], 
             RowBox[{"-", 
               StyleBox["x", "TI"]}]]}], 
          RowBox[{
            StyleBox["q", "TI"], "-", 
            SuperscriptBox[
             StyleBox["q", "TI"], "-1"]}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> "[x]=\\frac{q^x-q^{-x}}{q-q^{-1}}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "cc8e6db5-89f6-4214-8da2-c1e2bd79ae4a"],
 " which is a q-analog of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["x", "TI"], TraditionalForm], "errors" -> {}, "input" -> "x", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ddff63e2-dd02-4901-a90d-4a589a05f7e8"],
 ". For non-negative integers ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["n", "TI"], TraditionalForm], "errors" -> {}, "input" -> "n", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "27f0a72c-c5af-4915-9a1a-528c2f7d6316"],
 ", we define the q-factorial ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"[", 
           StyleBox["n", "TI"], "]"}], "!", "\[LongEqual]", 
         RowBox[{"[", 
           StyleBox["n", "TI"], "]"}], 
         RowBox[{"[", 
           RowBox[{
             StyleBox["n", "TI"], "-", "1"}], "]"}], "\[Ellipsis]", 
         RowBox[{"[", "1", "]"}], ",  ", "with", "  ", 
         RowBox[{"[", "0", "]"}], "!", "\[LongEqual]", "1"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "[n]!=[n][n-1]\\dots[1],\\quad\\text{with}\\quad[0]!=1", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "10b37b5a-1806-4328-88a6-23a90bbf201a"],
 ", and the q-multinomial\n\t\t\t\t\t\t\t\t\t\t\t ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"[", 
           GridBox[{{
              StyleBox["n", "TI"]}, {
              OverscriptBox[
               StyleBox["k", "TI"], "\[RightVector]"]}}], "]"}], 
         "\[LongEqual]", 
         RowBox[{"[", 
           GridBox[{{
              StyleBox["n", "TI"]}, {
              RowBox[{
                SubscriptBox[
                 StyleBox["k", "TI"], "0"], ",", 
                SubscriptBox[
                 StyleBox["k", "TI"], "1"], ",", "\[Ellipsis]", ",", 
                SubscriptBox[
                 StyleBox["k", "TI"], 
                 RowBox[{
                   StyleBox["d", "TI"], "-", "1"}]]}]}}], "]"}], 
         "\[LongEqual]", 
         FractionBox[
          RowBox[{
            RowBox[{"[", 
              StyleBox["n", "TI"], "]"}], "!"}], 
          RowBox[{
            UnderoverscriptBox["\[Product]", 
             RowBox[{
               StyleBox["i", "TI"], "\[LongEqual]", "0"}], 
             RowBox[{
               StyleBox["d", "TI"], "-", "1"}], LimitsPositioning -> True], 
            RowBox[{"[", 
              SubscriptBox[
               StyleBox["k", "TI"], 
               StyleBox["i", "TI"]], "]"}], "!"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "{n \\brack \\vec k}={n \\brack \
k_0,k_1,\\dots,k_{d-1}}=\\frac{[n]!}{\\prod_{i=0}^{d-1}[k_i]!}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "be346cc9-18e9-4193-9ddf-77915f190d2f"],
 ". \n\nWe define the q-qudit Dicke states  by the \
\[OpenCurlyDoubleQuote]operator formula\[CloseCurlyDoubleQuote] in terms \
products of lowering operators acting on the state ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|0", "\[Ellipsis]", "0", "\[RightAngleBracket]"}], 
       TraditionalForm], "errors" -> {}, "input" -> "|0\\dots0\\rangle", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a37e368f-02f9-4287-810e-8d9a0b8e85eb"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "n  0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d0cc12fc-c56d-4c99-bbca-66b2c399e5b8"],
 "\[CloseCurlyQuote]s. For more details, see Section 2 and the definition of \
the q-qudit Dicke states in Section 3 in the ",
 ButtonBox["article",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/2308.08392"], None},
  ButtonNote->"https://arxiv.org/abs/2308.08392"],
 " (Eq. 3.1). We give the code that performs this, with an example for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"1", ",", "2", ",", "1"}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\vec k=(1,2,1)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f527dbaf-03da-4cc3-ba8e-cbbe16bc5967"],
 ":"
}], "Text",
 CellChangeTimes->{
  3.901826757608587*^9, 3.9018306734594574`*^9, {3.901831806625626*^9, 
   3.901831831315304*^9}, {3.9018333986593657`*^9, 3.9018334018176775`*^9}, {
   3.9018339322417307`*^9, 3.901833943236579*^9}, {3.902098020966714*^9, 
   3.902098035163705*^9}, {3.9020980799593773`*^9, 3.9020980799627557`*^9}, {
   3.9021000204014235`*^9, 3.902100099100642*^9}, {3.902148592938022*^9, 
   3.9021485959165916`*^9}, {3.9021490041667147`*^9, 3.902149005288889*^9}, {
   3.902149332935877*^9, 3.902149333258898*^9}, {3.9022298359555473`*^9, 
   3.9022299404633064`*^9}, {3.902230580548046*^9, 3.9022305889693193`*^9}, {
   3.9024059330525284`*^9, 3.902405938821102*^9}, {3.902405994201977*^9, 
   3.9024060280925236`*^9}},ExpressionUUID->"407a2ff2-4af8-47ad-ba61-\
c287f7ddf166"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Com", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", ".", "y"}], "-", 
    RowBox[{"y", ".", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"id", "[", 
     RowBox[{"n_", ",", "d_"}], "]"}], ":=", 
    RowBox[{"IdentityMatrix", "[", 
     SuperscriptBox["d", "n"], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Elementary", " ", "dxd", " ", "matrices"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"i_", ",", "j_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"i", ",", "a"}], "]"}], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"j", ",", "b"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "d"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"q", "-", "bracket"}], ",", " ", 
    RowBox[{"q", "-", "factorial"}], ",", " ", 
    RowBox[{"q", "-", "multinomial"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"brq", "[", 
   RowBox[{"x_", ",", "1"}], "]"}], ":=", "x"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"brq", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q", "^", "x"}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"-", "x"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"q", "-", 
     RowBox[{"1", "/", "q"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"facq", "[", 
   RowBox[{"0", ",", "q_"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"facq", "[", 
   RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"brq", "[", 
    RowBox[{"x", ",", "q"}], "]"}], "*", 
   RowBox[{"facq", "[", 
    RowBox[{
     RowBox[{"x", "-", "1"}], ",", "q"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"multinomq", "[", 
    RowBox[{"k_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"facq", "[", 
       RowBox[{
        RowBox[{"Total", "[", "k", "]"}], ",", "q"}], "]"}], "/", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"facq", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "k", "]"}]}], "}"}]}], "]"}]}], "]"}], 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Generators", " ", "of", " ", "algebra", " ", "at", " ", "a", " ", 
    "single", " ", "qudit", " ", "location"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"i_", ",", "d_", ",", "q_", ",", "1"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"i", ",", "i", ",", "d"}], "]"}], "-", 
    RowBox[{"e", "[", 
     RowBox[{
      RowBox[{"i", "+", "1"}], ",", 
      RowBox[{"i", "+", "1"}], ",", "d"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Xp", "[", 
    RowBox[{"i_", ",", "d_", ",", "q_", ",", "1"}], "]"}], ":=", 
   RowBox[{"e", "[", 
    RowBox[{"i", ",", 
     RowBox[{"i", "+", "1"}], ",", "d"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Xm", "[", 
     RowBox[{"i_", ",", "d_", ",", "q_", ",", "1"}], "]"}], ":=", 
    RowBox[{"e", "[", 
     RowBox[{
      RowBox[{"i", "+", "1"}], ",", "i", ",", "d"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Generators", " ", "of", " ", "algebra", " ", "at", " ", "n", " ", 
     "qudit", " ", "locations"}], ";", " ", 
    RowBox[{
    "they", " ", "can", " ", "be", " ", "defined", " ", "recursively"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"i_", ",", "d_", ",", "q_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"i", ",", "d", ",", "q", ",", 
        RowBox[{"n", "-", "1"}]}], "]"}], ",", 
      RowBox[{"id", "[", 
       RowBox[{"1", ",", "d"}], "]"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"id", "[", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", "d"}], "]"}], ",", 
      RowBox[{"H", "[", 
       RowBox[{"i", ",", "d", ",", "q", ",", "1"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Xp", "[", 
   RowBox[{"i_", ",", "d_", ",", "q_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"MatrixExp", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"i", ",", "d", ",", "q", ",", "1"}], "]"}], 
       RowBox[{
        RowBox[{"Log", "[", "q", "]"}], "/", "2"}]}], "]"}], ",", 
     RowBox[{"Xp", "[", 
      RowBox[{"i", ",", "d", ",", "q", ",", 
       RowBox[{"n", "-", "1"}]}], "]"}]}], "]"}], "+", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"Xp", "[", 
      RowBox[{"i", ",", "d", ",", "q", ",", "1"}], "]"}], ",", 
     RowBox[{"Fold", "[", 
      RowBox[{"KroneckerProduct", ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{
         RowBox[{"MatrixExp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"H", "[", 
             RowBox[{"i", ",", "d", ",", "q", ",", "1"}], "]"}]}], 
           RowBox[{
            RowBox[{"Log", "[", "q", "]"}], "/", "2"}]}], "]"}], ",", 
         RowBox[{"n", "-", "1"}]}], "]"}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Xm", "[", 
    RowBox[{"i_", ",", "d_", ",", "q_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"MatrixExp", "[", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"i", ",", "d", ",", "q", ",", "1"}], "]"}], 
        RowBox[{
         RowBox[{"Log", "[", "q", "]"}], "/", "2"}]}], "]"}], ",", 
      RowBox[{"Xm", "[", 
       RowBox[{"i", ",", "d", ",", "q", ",", 
        RowBox[{"n", "-", "1"}]}], "]"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"Xm", "[", 
       RowBox[{"i", ",", "d", ",", "q", ",", "1"}], "]"}], ",", 
      RowBox[{"Fold", "[", 
       RowBox[{"KroneckerProduct", ",", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"MatrixExp", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"H", "[", 
              RowBox[{"i", ",", "d", ",", "q", ",", "1"}], "]"}]}], 
            RowBox[{
             RowBox[{"Log", "[", "q", "]"}], "/", "2"}]}], "]"}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}]}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"State", " ", "will", " ", "all", " ", "zeros"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zerostate", "[", 
    RowBox[{"n_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        SuperscriptBox["d", "n"], "-", "1"}]}], "]"}], ",", "1"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Matrix", " ", "to", " ", "nth", " ", "power", " ", "allowing", " ", 
     "n"}], "=", "0"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mymatpow", "[", 
    RowBox[{"x_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "==", "0"}], ",", 
     RowBox[{"IdentityMatrix", "[", 
      RowBox[{"Length", "[", "x", "]"}], "]"}], ",", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{"x", ",", "n"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Required", " ", "nomalization", " ", "factor"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"factorq", "[", 
    RowBox[{"k_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"facq", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", 
       RowBox[{"Length", "[", "k", "]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"i", ",", "d", ",", "q", ",", "n"}], "]"}], " ", "for", " ", 
    "each", " ", "i", " ", "is", " ", "sequence", " ", "of", " ", "nested", 
    " ", 
    RowBox[{"commutators", ".", " ", "Each"}], " ", 
    RowBox[{"M", "[", 
     RowBox[{"i", ",", "d", ",", "q", ",", "n"}], "]"}], " ", "can", " ", 
    "be", " ", "thought", " ", "as", " ", "lowering", " ", "the", " ", 
    "state", " ", "0", " ", "to", " ", "the", " ", "state", " ", "i"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "[", 
   RowBox[{"1", ",", "d_", ",", "q_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Xm", "[", 
   RowBox[{"1", ",", "d", ",", "q", ",", "n"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"i_", ",", "d_", ",", "q_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Com", "[", 
    RowBox[{
     RowBox[{"Xm", "[", 
      RowBox[{"i", ",", "d", ",", "q", ",", "n"}], "]"}], ",", 
     RowBox[{"M", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "d", ",", "q", ",", "n"}], "]"}]}], 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Finally", ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "define", " ", "the", " ", "q"}], "-", 
     RowBox[{
     "qudit", " ", "Dicke", " ", "state", " ", "by", " ", "products", " ", 
      "of", " ", "powers", " ", "of", " ", "the", " ", "lowering", " ", 
      "operators", " ", 
      RowBox[{"M", "[", 
       RowBox[{"i", ",", "d", ",", "q", ",", "n"}], "]"}]}]}], ",", " ", 
    RowBox[{"where", " ", "the", " ", "power", " ", "of", " ", 
     RowBox[{"M", "[", 
      RowBox[{"i", ",", "d", ",", "q", ",", "n"}], "]"}], " ", "is", " ", 
     RowBox[{"k", "[", 
      RowBox[{"[", 
       RowBox[{"i", "+", "1"}], "]"}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DickeOpq", "[", 
   RowBox[{"k_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "=", 
         RowBox[{"Length", "[", "k", "]"}]}], ",", 
        RowBox[{"n", "=", 
         RowBox[{"Total", "[", "k", "]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Dot", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mymatpow", "[", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{
               RowBox[{"#", "-", "1"}], ",", "d", ",", "q", ",", "n"}], "]"}],
              ",", 
             RowBox[{"k", "[", 
              RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"2", ",", "d"}], "]"}]}], "]"}]}], ".", 
       RowBox[{"zerostate", "[", 
        RowBox[{"n", ",", "d"}], "]"}]}]}], "]"}], "/", 
    RowBox[{"factorq", "[", 
     RowBox[{"k", ",", "q"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DickeOpNormq", "[", 
   RowBox[{"k_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"multinomq", "[", 
      RowBox[{"k", ",", "q"}], "]"}], "]"}]}], 
   RowBox[{"DickeOpq", "[", 
    RowBox[{"k", ",", "q"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.901824235011053*^9, 3.9018243114887953`*^9}, {
  3.9018243689388523`*^9, 3.901824388618794*^9}, {3.901824433109065*^9, 
  3.9018244797941446`*^9}, {3.9018245257993746`*^9, 3.9018246242996283`*^9}, {
  3.901824678396017*^9, 3.9018247545540953`*^9}, {3.901824936389864*^9, 
  3.9018249394898615`*^9}, {3.901824975183509*^9, 3.9018249839387383`*^9}, {
  3.901825020580456*^9, 3.901825153592595*^9}, {3.9018253400308666`*^9, 
  3.9018253794311*^9}, {3.9018254437758675`*^9, 3.901825873282789*^9}, {
  3.9018265546080284`*^9, 3.901826614768293*^9}, {3.9018284868704815`*^9, 
  3.9018285027945127`*^9}, {3.90182876204316*^9, 3.9018287676394787`*^9}, {
  3.9018288314026957`*^9, 3.9018288387562895`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"137e184c-2a24-48ec-995d-7044bb5ce707"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DickeOpNormq", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.901824766152665*^9, 3.9018247804448843`*^9}, 
   3.9018254565910015`*^9, {3.901828660010787*^9, 3.901828660152974*^9}, {
   3.901828781889327*^9, 3.9018287820313587`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"fd7317f6-159b-4065-b511-7d9db9fbb971"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox[
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]], 
    SqrtBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "5"]], "+", 
      FractionBox["2", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["3", "q"], "+", 
      RowBox[{"3", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      SuperscriptBox["q", "5"]}]]], ",", "0", ",", 
   FractionBox[
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]], 
    SqrtBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "5"]], "+", 
      FractionBox["2", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["3", "q"], "+", 
      RowBox[{"3", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      SuperscriptBox["q", "5"]}]]], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   FractionBox[
    SqrtBox["q"], 
    SqrtBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "5"]], "+", 
      FractionBox["2", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["3", "q"], "+", 
      RowBox[{"3", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      SuperscriptBox["q", "5"]}]]], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox[
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]], 
    SqrtBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "5"]], "+", 
      FractionBox["2", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["3", "q"], "+", 
      RowBox[{"3", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      SuperscriptBox["q", "5"]}]]], ",", "0", ",", 
   FractionBox[
    SqrtBox["q"], 
    SqrtBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "5"]], "+", 
      FractionBox["2", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["3", "q"], "+", 
      RowBox[{"3", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      SuperscriptBox["q", "5"]}]]], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox[
    SqrtBox["q"], 
    SqrtBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "5"]], "+", 
      FractionBox["2", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["3", "q"], "+", 
      RowBox[{"3", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      SuperscriptBox["q", "5"]}]]], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{
     SqrtBox["q"], " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "5"]], "+", 
       FractionBox["2", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["3", "q"], "+", 
       RowBox[{"3", " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       SuperscriptBox["q", "5"]}]]}]], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{
     SqrtBox["q"], " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "5"]], "+", 
       FractionBox["2", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["3", "q"], "+", 
       RowBox[{"3", " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       SuperscriptBox["q", "5"]}]]}]], ",", "0", ",", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "5"]], "+", 
       FractionBox["2", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["3", "q"], "+", 
       RowBox[{"3", " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       SuperscriptBox["q", "5"]}]]}]], ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{
     SqrtBox["q"], " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "5"]], "+", 
       FractionBox["2", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["3", "q"], "+", 
       RowBox[{"3", " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       SuperscriptBox["q", "5"]}]]}]], ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "5"]], "+", 
       FractionBox["2", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["3", "q"], "+", 
       RowBox[{"3", " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       SuperscriptBox["q", "5"]}]]}]], ",", "0", ",", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "5"]], "+", 
       FractionBox["2", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["3", "q"], "+", 
       RowBox[{"3", " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       SuperscriptBox["q", "5"]}]]}]], ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.901824781380544*^9, 3.9018249425097523`*^9, 3.9018249992899694`*^9, 
   3.901825305954094*^9, 3.901825911572122*^9, 3.9018285287884593`*^9, 
   3.901828597671812*^9, 3.901828661148432*^9, {3.9018287740541677`*^9, 
   3.901828782854347*^9}, 3.9018288428440113`*^9, 3.9018445229592505`*^9, 
   3.902097910116334*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"2ffa5af8-3a39-469a-95eb-0eee3e4b5cc0"]
}, Open  ]],

Cell[TextData[{
 "We can quickly check that operator formula reduces to the qudit Dicke state \
in the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["q", "TI"], "\[Rule]", "1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "q\\to 1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4a7c8c71-6525-4cd2-ba24-c1c97a582998"],
 " limit:"
}], "Text",
 CellChangeTimes->{{3.901827022540423*^9, 3.901827082129347*^9}, {
  3.901833415378887*^9, 
  3.9018334180144763`*^9}},ExpressionUUID->"2490633c-3377-4fff-b2bd-\
e77b6fbc151a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"DickeOpNormq", "[", 
     RowBox[{"k", ",", "q"}], "]"}], ",", 
    RowBox[{"q", "->", "1"}]}], "]"}], "==", 
  RowBox[{"DickeSumNorm", "[", "k", "]"}]}]}], "Input",
 CellChangeTimes->{{3.9018270881460896`*^9, 3.901827124736889*^9}, {
  3.9018271707346354`*^9, 3.901827181318861*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"093108fa-bfcf-4ef3-b3e0-54ddbe71bcd1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9018271821716423`*^9, 3.9018288481314964`*^9, 
  3.9018445266531706`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"8ce08561-5d89-4edf-8d62-0016df7c76cb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sum formula for q-qudit Dicke states", "Section",
 CellChangeTimes->{{3.9018268929244413`*^9, 3.901826895909224*^9}, {
  3.901826932134797*^9, 
  3.9018269495722704`*^9}},ExpressionUUID->"79aa89d3-c808-4bf7-9030-\
63192f532cef"],

Cell[CellGroupData[{

Cell["Guessing the formula", "Subsubsection",
 CellChangeTimes->{{3.901837029838396*^9, 
  3.901837046962628*^9}},ExpressionUUID->"e3011c3e-7399-48e6-8255-\
f300a4b4062c"],

Cell["\<\
We now use Dickename to associate the q-factors in the operator formula with \
the corresponding permutations p (ignore trivial entries and overall \
q-multinomial normalization for now):\
\>", "Text",
 CellChangeTimes->{{3.9018259682424574`*^9, 3.9018260058553505`*^9}, {
  3.9018260944272614`*^9, 3.9018261806400194`*^9}, {3.901826659973892*^9, 
  3.9018266638631516`*^9}, {3.9018267269399557`*^9, 3.901826730122306*^9}, {
  3.90182696103123*^9, 3.901827005098984*^9}, {3.901828034528369*^9, 
  3.901828253283334*^9}, {3.901828796972537*^9, 3.901828806614333*^9}, {
  3.9018318831668673`*^9, 3.9018319384058676`*^9}, {3.902097815718042*^9, 
  3.902097897673521*^9}, {3.9020990729349785`*^9, 
  3.902099075026886*^9}},ExpressionUUID->"7d255f13-0179-44d4-bc54-\
ab57035192fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"name", "[", "p_", "]"}], ":=", 
  RowBox[{"StringDelete", "[", 
   RowBox[{
    RowBox[{"TextString", "[", "p", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<{\>\"", ",", " ", "\"\<,\>\"", ",", " ", "\"\<}\>\"", ",", 
      "\"\< \>\""}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dickename", "[", "k_", "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"name", "[", "#", "]"}], "*", 
      RowBox[{"oneperm", "[", 
       RowBox[{"#", ",", "k"}], "]"}]}], "&"}], "/@", 
    RowBox[{"Perm", "[", "k", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DickeOpnameq", "[", 
   RowBox[{"k_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Dickename", "[", "k", "]"}], "*", 
   RowBox[{"DickeOpq", "[", 
    RowBox[{"k", ",", "q"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.901827256830244*^9, 3.9018272790282764`*^9}, {
   3.9018273446552916`*^9, 3.9018273623803577`*^9}, {3.901827419459836*^9, 
   3.901827421570597*^9}, {3.901827482200738*^9, 3.901827504763578*^9}, {
   3.90182756625308*^9, 3.901827597910038*^9}, {3.901827639250821*^9, 
   3.901827643299996*^9}, {3.9018276900551662`*^9, 3.901827692917065*^9}, {
   3.9018277836236277`*^9, 3.9018278096409254`*^9}, 3.9018278904463778`*^9, {
   3.9018279449833755`*^9, 3.901827984826065*^9}, {3.9018282798865647`*^9, 
   3.901828397387703*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"691f5777-8705-4559-865d-c960bed8d3ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteCases", "[", 
  RowBox[{
   RowBox[{"DickeOpnameq", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "q"}], "]"}], ",", "0"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.9018274501747103`*^9, 3.901827458728466*^9}, {
  3.901827896728732*^9, 3.901827897928562*^9}, {3.9018279932284102`*^9, 
  3.901828000099944*^9}, {3.9018283204502196`*^9, 3.9018283512888875`*^9}, {
  3.9018284056941614`*^9, 3.9018284097034984`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"9f3ef5ee-fd63-4910-9007-ac1c041dd988"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"0112\"\>", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], ",", 
   RowBox[{"\<\"0121\"\>", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], ",", 
   RowBox[{"\<\"0211\"\>", " ", 
    SqrtBox["q"]}], ",", 
   RowBox[{"\<\"1012\"\>", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], ",", 
   RowBox[{"\<\"1021\"\>", " ", 
    SqrtBox["q"]}], ",", 
   RowBox[{"\<\"1102\"\>", " ", 
    SqrtBox["q"]}], ",", 
   FractionBox["\<\"1120\"\>", 
    SqrtBox["q"]], ",", 
   FractionBox["\<\"1201\"\>", 
    SqrtBox["q"]], ",", 
   FractionBox["\<\"1210\"\>", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]], ",", 
   FractionBox["\<\"2011\"\>", 
    SqrtBox["q"]], ",", 
   FractionBox["\<\"2101\"\>", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]], ",", 
   FractionBox["\<\"2110\"\>", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.90182748552949*^9, 3.901827510903278*^9}, 
   3.9018276034077034`*^9, 3.9018276465290585`*^9, 3.901827697547914*^9, 
   3.901828000797083*^9, {3.9018283235866723`*^9, 3.9018284104599676`*^9}, 
   3.901828854575265*^9, 3.901844531100566*^9, {3.9020979016927805`*^9, 
   3.9020979157679434`*^9}},
 CellLabel->"Out[76]=",ExpressionUUID->"171a09a0-4c2e-4589-bc4b-a5e352794c22"]
}, Open  ]],

Cell[TextData[{
 "We can now write the q-qudit Dicke state explicitly for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"1", ",", "2", ",", "1"}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\vec k=(1,2,1)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b31795cf-c9f0-4452-9efb-59012ce8c8c6"],
 ": ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|", 
         SubsuperscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["q", "TI"], "4"], 
         RowBox[{"(", 
           RowBox[{"1", ",", "2", ",", "1"}], ")"}], "\[RightAngleBracket]", 
         "\[LongEqual]", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{
             SuperscriptBox[
              StyleBox["q", "TI"], "5"], "+", "2", 
             SuperscriptBox[
              StyleBox["q", "TI"], "3"], "+", "3", 
             StyleBox["q", "TI"], "+", "3", 
             SuperscriptBox[
              StyleBox["q", "TI"], "-1"], "+", "2", 
             SuperscriptBox[
              StyleBox["q", "TI"], "-3"], "+", 
             SuperscriptBox[
              StyleBox["q", "TI"], "-5"]}]]], 
         RowBox[{"(", 
           RowBox[{
             SuperscriptBox[
              StyleBox["q", "TI"], 
              RowBox[{"5", "/", "2"}]], "|0112"}], "\[RightAngleBracket]"}], 
         "+", 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{"3", "/", "2"}]], "|1012", "\[RightAngleBracket]", "+", 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{"3", "/", "2"}]], "|0121", "\[RightAngleBracket]", "+", 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{"1", "/", "2"}]], "|1102", "\[RightAngleBracket]", "+", 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{"1", "/", "2"}]], "|0211", "\[RightAngleBracket]", "+", 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{"1", "/", "2"}]], "|1021", "\[RightAngleBracket]", "+", 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{"-1", "/", "2"}]], "|1120", "\[RightAngleBracket]", "+", 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{"-1", "/", "2"}]], "|1201", "\[RightAngleBracket]", "+", 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{"-1", "/", "2"}]], "|2011", "\[RightAngleBracket]", "+", 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{"-3", "/", "2"}]], "|1210", "\[RightAngleBracket]", "+", 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{"-3", "/", "2"}]], "|2101", "\[RightAngleBracket]", "+", 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{"-5", "/", "2"}]], "|2110", "\[RightAngleBracket]", ")"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "|D_q^4(1,2,1)\\rangle=\\frac{1}{\\sqrt{q^5+2q^3+3q+3q^{-1}+2q^{-3}+q^{-\
5}}} \\Big(q^{5/2}|0112\\rangle +q^{3/2}|1012\\rangle \
+q^{3/2}|0121\\rangle+q^{1/2}|1102\\rangle +q^{1/2}|0211\\rangle \
+q^{1/2}|1021\\rangle +q^{-1/2}|1120\\rangle +q^{-1/2}|1201\\rangle \
+q^{-1/2}|2011\\rangle+q^{-3/2}|1210\\rangle +q^{-3/2}|2101\\rangle \
+q^{-5/2}|2110\\rangle \\Big)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "338e1288-d0eb-4869-be71-b2f142f9da0e"],
 "\nwhere the Laurent polynomial ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["q", "TI"], "5"], "+", "2", 
         SuperscriptBox[
          StyleBox["q", "TI"], "3"], "+", "3", 
         StyleBox["q", "TI"], "+", "3", 
         SuperscriptBox[
          StyleBox["q", "TI"], "-1"], "+", "2", 
         SuperscriptBox[
          StyleBox["q", "TI"], "-3"], "+", 
         SuperscriptBox[
          StyleBox["q", "TI"], "-5"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "q^5+2q^3+3q+3q^{-1}+2q^{-3}+q^{-5}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c0cd3967-8692-401c-8cf4-bf66ddc6eed0"],
 " is equivalent to the q-multinomial for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       OverscriptBox[
        StyleBox["k", "TI"], "\[RightVector]"], TraditionalForm], 
     "errors" -> {}, "input" -> "\\vec k", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6e1378bb-bb93-4f5e-ae2e-1d5d9cbb5eae"],
 " due to a combinatorial identity, as we shall see. It is not so difficult \
to make a guess for the general formula for q-qudit Dicke states at this \
point."
}], "Text",
 CellChangeTimes->{{3.901828923464884*^9, 3.901828964811017*^9}, {
   3.901828995878991*^9, 3.9018292974685583`*^9}, {3.9018293404721875`*^9, 
   3.901829411486315*^9}, {3.901829463477507*^9, 3.901829584080395*^9}, {
   3.901829629421461*^9, 3.901829642150918*^9}, {3.9018297232996235`*^9, 
   3.9018297739943714`*^9}, {3.901829809211279*^9, 3.90182985201563*^9}, {
   3.9018298920712976`*^9, 3.9018299213324056`*^9}, {3.901830243164665*^9, 
   3.901830299977891*^9}, {3.9018303346955595`*^9, 3.9018304541237783`*^9}, {
   3.9018304985461144`*^9, 3.9018305318520155`*^9}, {3.9018305763933153`*^9, 
   3.9018305845266886`*^9}, {3.9018326720444155`*^9, 3.901832696207739*^9}, {
   3.90183273008634*^9, 3.9018327533236585`*^9}, {3.901832783839957*^9, 
   3.9018327886336575`*^9}, {3.901833431845787*^9, 3.9018334410907736`*^9}, 
   3.9018365613585544`*^9, {3.9018370932795854`*^9, 3.9018370952762976`*^9}, {
   3.902100182126316*^9, 
   3.902100213584078*^9}},ExpressionUUID->"65dba9b6-057d-47e8-86f3-\
196edda09884"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generalized sum formula", "Subsubsection",
 CellChangeTimes->{{3.901837118960876*^9, 3.9018371332519474`*^9}, 
   3.901837255739126*^9},ExpressionUUID->"c3448288-0791-4f25-aff8-\
7b0789c15445"],

Cell[TextData[{
 "To describe the general q-factor, we introduce the ",
 ButtonBox["inversion number",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://mathworld.wolfram.com/InversionNumber.html"], None},
  ButtonNote->"https://mathworld.wolfram.com/InversionNumber.html"],
 " of the permutation p. The inversion number of p, written ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"inv", "(", 
         StyleBox["p", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\text{inv}(p)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "bcf54a3a-41a0-4b92-bb30-41bf69eaa4de"],
 ", represents the minimum number of adjacent permutation it takes to go from \
the identity permutation (permutation in weakly increasing order e.g. 0112) \
to the permutation p. So ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"inv", 
         RowBox[{"(", "1120", ")"}], "\[LongEqual]", "3"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\text{inv}(1120)=3", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f23521f4-ba0f-4d8f-a4af-35ad1d14d60e"],
 ". We let ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["J", "TI"], "(", 
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "J(\\vec k)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "726d570b-3db6-48b7-bd4d-cf4d85bfd356"],
 " to equal the maximum inversion number over all permutations p. Then the \
q-factor for the permutation p appears to simply be ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["q", "TI"], 
        RowBox[{
          StyleBox["J", "TI"], 
          RowBox[{"(", 
            OverscriptBox[
             StyleBox["k", "TI"], "\[RightVector]"], ")"}], "/", "2", "-", 
          "inv", 
          RowBox[{"(", 
            StyleBox["p", "TI"], ")"}]}]], TraditionalForm], "errors" -> {}, 
     "input" -> "q^{J(\\vec k)/2-\\text{inv}(p)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "846bd715-7967-43db-8485-fc952d3e93f5"],
 ", so a guess for the sum formula for the q-qudit Dicke states is \n\t\t\t\t\
\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|", 
         SuperscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["n", "TI"]], 
         RowBox[{"(", 
           OverscriptBox[
            StyleBox["k", "TI"], "\[RightVector]"], ")"}], 
         "\[RightAngleBracket]", "\[LongEqual]", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"[", 
             GridBox[{{
                StyleBox["n", "TI"]}, {
                OverscriptBox[
                 StyleBox["k", "TI"], "\[RightVector]"]}}], "]"}]]], 
         UnderscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["p", "TI"], "\[Element]", 
            StyleBox["P", "TI"], 
            RowBox[{"(", 
              OverscriptBox[
               StyleBox["k", "TI"], "\[RightVector]"], ")"}]}], 
          LimitsPositioning -> True], 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{
            StyleBox["J", "TI"], 
            RowBox[{"(", 
              OverscriptBox[
               StyleBox["k", "TI"], "\[RightVector]"], ")"}], "/", "2", "-", 
            "inv", 
            RowBox[{"(", 
              StyleBox["p", "TI"], ")"}], "|", 
            StyleBox["p", "TI"], "\[RightAngleBracket]"}]]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "|D^n(\\vec k)\\rangle= \\frac{1}{\\sqrt{{n \\brack \\vec k}}} \
\\sum_{p\\in P(\\vec k)} q^{J(\\vec k)/2-\\text{inv}(p)|p\\rangle", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2f1cb6d7-50ea-474d-9f1f-9adcbe14b87d"],
 ". \nThe normalization is given by the q-multinomial; this is because of the \
well-known combinatorial identity (see, for example, Eq. (1.68) in [2])\n\t\t\
\t\t\t\t\t\t\t\t\t\t  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         UnderscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["p", "TI"], "\[Element]", 
            StyleBox["P", "TI"], 
            RowBox[{"(", 
              OverscriptBox[
               StyleBox["k", "TI"], "\[RightVector]"], ")"}]}], 
          LimitsPositioning -> True], 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{
            StyleBox["J", "TI"], 
            RowBox[{"(", 
              OverscriptBox[
               StyleBox["k", "TI"], "\[RightVector]"], ")"}], "-", "2", "inv", 
            RowBox[{"(", 
              StyleBox["p", "TI"], ")"}]}]], "\[LongEqual]", 
         RowBox[{"[", 
           GridBox[{{
              StyleBox["n", "TI"]}, {
              OverscriptBox[
               StyleBox["k", "TI"], "\[RightVector]"]}}], "]"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "\\sum_{p\\in P(\\vec k)} q^{J(\\vec k)-2\\text{inv}(p)}={n \\brack \
\\vec k}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2fdb830b-4c8b-423f-9902-e0650fc33b97"],
 ". \nMathematica allows us to make an educated guess; at this point, a \
formal proof can be formulated and is provided in Section 3 of the ",
 ButtonBox["article",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/2308.08392"], None},
  ButtonNote->"https://arxiv.org/abs/2308.08392"],
 ". We now give code to construct the q-qudit Dicke states by summing over \
the permutations with corresponding q-factors: "
}], "Text",
 CellChangeTimes->{{3.9018371055363293`*^9, 3.9018371136009307`*^9}, {
   3.902098155204115*^9, 3.902098376418538*^9}, {3.902099102518285*^9, 
   3.902099102959968*^9}, {3.9021002395436783`*^9, 3.9021002453257008`*^9}, 
   3.902148641161022*^9, {3.902149483560283*^9, 3.902149507181123*^9}, {
   3.9022302751185536`*^9, 3.90223028122398*^9}, {3.902230656535019*^9, 
   3.9022306626061597`*^9}, {3.9022306946102295`*^9, 
   3.9022306959347267`*^9}, {3.902230737027951*^9, 3.902230761466604*^9}, {
   3.9024060603624983`*^9, 
   3.90240608403874*^9}},ExpressionUUID->"6bbb8827-5da0-406c-a0fd-\
331aad55b4ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Tensor", " ", "product", " ", "for", " ", "vectors"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"KP", "[", 
     RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"q", "-", "bracket"}], ",", " ", 
     RowBox[{"q", "-", "factorial"}], ",", " ", 
     RowBox[{"q", "-", "multinomial"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"brq", "[", 
     RowBox[{"x_", ",", "1"}], "]"}], ":=", "x"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"brq", "[", 
     RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", "^", "x"}], "-", 
       RowBox[{"q", "^", 
        RowBox[{"-", "x"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"1", "/", "q"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"facq", "[", 
     RowBox[{"0", ",", "q_"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"facq", "[", 
     RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"brq", "[", 
      RowBox[{"x", ",", "q"}], "]"}], "*", 
     RowBox[{"facq", "[", 
      RowBox[{
       RowBox[{"x", "-", "1"}], ",", "q"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"multinomq", "[", 
     RowBox[{"k_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Expand", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"facq", "[", 
        RowBox[{
         RowBox[{"Total", "[", "k", "]"}], ",", "q"}], "]"}], "/", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"facq", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "k", "]"}]}], "}"}]}], "]"}]}], "]"}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Generate", " ", "set", " ", "of", " ", "all", " ", "permutations", " ", 
     "from", " ", "identity", " ", "permutation"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"idperm", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"#", "-", "1"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], ",", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "k", "]"}], "]"}]}], "]"}], "//", 
     "Flatten"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Perm", "[", "k_", "]"}], ":=", 
    RowBox[{"Permutations", "[", 
     RowBox[{"idperm", "[", "k", "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Compute", " ", "inversion", " ", "number", " ", "and", " ", "maximum", 
     " ", "inversion", " ", "number", " ", "using", " ", "efficient", " ", 
     "formulas"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"inv", "[", "p_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ">", 
         RowBox[{"p", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", "1", ",", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "p", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"J", "[", "k_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "*", 
       RowBox[{"k", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "k", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Generate", " ", "for", " ", "a", " ", "fixed", " ", "permutation", " ", 
      "p", " ", "the", " ", "corresponding", " ", "ket", " ", "with", " ", 
      "its", " ", "q"}], "-", 
     RowBox[{
     "factor", " ", "by", " ", "applying", " ", "tensor", " ", "products", 
      " ", "on", " ", "the", " ", "computation", " ", "basis", " ", "states", 
      " ", "sHat"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sHat", "[", 
     RowBox[{"i_", ",", "d_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{
        RowBox[{"i", "+", "1"}], ",", "j"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"onepermq", "[", 
     RowBox[{"p_", ",", "k_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"J", "[", "k", "]"}], "/", "2"}], "-", 
        RowBox[{"inv", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{"KP", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"sHat", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Length", "[", "k", "]"}]}], "]"}], "&"}], "/@", "p"}], 
       ")"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Sum", " ", "over", " ", "all", " ", "permutations", " ", "and", " ", 
     "normalize"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DickeSumq", "[", 
     RowBox[{"k_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"onepermq", "[", 
        RowBox[{"#", ",", "k", ",", "q"}], "]"}], "&"}], "/@", 
      RowBox[{"Perm", "[", "k", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DickeSumNormq", "[", 
     RowBox[{"k_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"multinomq", "[", 
        RowBox[{"k", ",", "q"}], "]"}], "]"}]}], 
     RowBox[{"DickeSumq", "[", 
      RowBox[{"k", ",", "q"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.901829986876932*^9, 3.9018300456012144`*^9}, {
   3.9018431800021014`*^9, 3.9018431896029425`*^9}, 3.901844490980383*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"68ad6095-babb-43c2-819a-27dad7a9cb71"],

Cell["\<\
We can check that the sum formula and the operator formula are consistent:\
\>", "Text",
 CellChangeTimes->{{3.90183059259743*^9, 
  3.901830629999738*^9}},ExpressionUUID->"1f670614-c23e-4b2e-8650-\
b629acff5027"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DickeSumNormq", "[", 
   RowBox[{"k", ",", "q"}], "]"}], "==", 
  RowBox[{"DickeOpNormq", "[", 
   RowBox[{"k", ",", "q"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.901830090838953*^9, 3.9018301361884804`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"352f2278-99f7-4eb4-831a-dcc9e4d1bc81"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9018301334356375`*^9, 3.9018301375843625`*^9}},
 CellLabel->
  "Out[124]=",ExpressionUUID->"9fff1dc6-2bae-465d-8230-526bb20a811e"]
}, Open  ]],

Cell[TextData[{
 "We note that we assumed ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["q", "TI"], ">", "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "q>0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fcbdb77c-bdab-4452-9f3c-d51e674d5814"],
 " until now; for complex q there could be issues defining the q-qudit Dicke \
state using the operator formula if q is a root of unity. Thus, for complex q \
we define the q-qudit Dicke states by the sum formula, where the q\
\[CloseCurlyQuote]s are now complex, although the q-multinomials are computed \
using ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       TemplateBox[{
         RowBox[{
           StyleBox["q", "TI"]}]}, "Abs"], TraditionalForm], "errors" -> {}, 
     "input" -> "|q|", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "46093646-2168-4804-a25a-a7d83832ea86"],
 ". "
}], "Text",
 CellChangeTimes->{{3.9018372066420407`*^9, 
  3.901837208542657*^9}},ExpressionUUID->"a40086fa-3f06-495d-9538-\
654b07a79c8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursion of q-qudit Dicke states", "Subsubsection",
 CellChangeTimes->{{3.9018372820557933`*^9, 
  3.9018372981812425`*^9}},ExpressionUUID->"1c4edf0e-7402-47e1-9620-\
0ac70cfe8a27"],

Cell[TextData[{
 "The q-qudit Dicke states satisfy the important recursion \n\t\t\t\t\t\t\t\t\
\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|", 
         SubsuperscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["q", "TI"], 
          StyleBox["n", "TI"]], 
         RowBox[{"(", 
           OverscriptBox[
            StyleBox["k", "TI"], "\[RightVector]"], ")"}], 
         "\[RightAngleBracket]", "\[LongEqual]", 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["s", "TI"], "\[LongEqual]", "0"}], 
          RowBox[{
            StyleBox["d", "TI"], "-", "1"}], LimitsPositioning -> True], 
         SqrtBox[
          FractionBox[
           RowBox[{"[", 
             SubscriptBox[
              StyleBox["k", "TI"], 
              StyleBox["s", "TI"]], "]"}], 
           RowBox[{"[", 
             StyleBox["n", "TI"], "]"}]]], 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{
            FractionBox["1", "2"], "(", 
            RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{
                 StyleBox["r", "TI"], "\[LongEqual]", "0"}], 
               RowBox[{
                 StyleBox["s", "TI"], "-", "1"}], LimitsPositioning -> True], 
              SubscriptBox[
               StyleBox["k", "TI"], 
               StyleBox["r", "TI"]], "-", 
              UnderoverscriptBox["\[Sum]", 
               RowBox[{
                 StyleBox["r", "TI"], "\[LongEqual]", 
                 StyleBox["s", "TI"], "+", "1"}], 
               RowBox[{
                 StyleBox["d", "TI"], "-", "1"}], LimitsPositioning -> True], 
              SubscriptBox[
               StyleBox["k", "TI"], 
               StyleBox["r", "TI"]]}], ")"}]], "|", 
         SubsuperscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["q", "TI"], 
          RowBox[{
            StyleBox["n", "TI"], "-", "1"}]], 
         RowBox[{"(", 
           RowBox[{
             OverscriptBox[
              StyleBox["k", "TI"], "\[RightVector]"], "-", 
             OverscriptBox[
              StyleBox["s", "TI"], "^"]}], ")"}], "\[RightAngleBracket]", 
         "\[CircleTimes]", "|", 
         StyleBox["s", "TI"], "\[RightAngleBracket]"}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "|D_q^n(\\vec k)\\rangle =\\sum_{s=0}^{d-1} \\sqrt{\\frac{[k_s]}{[n]}} \
q^{\\frac{1}{2}\\left(\\sum_{r=0}^{s-1}k_r-\\sum_{r=s+1}^{d-1}k_r \\right)} \
|D_q^{n-1}(\\vec k-\\hat s)\\rangle\\otimes|s\\rangle", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b3cc1d81-776c-45b6-8df8-9ba0a6774dbb"],
 "\nwith the initial conditions ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|", 
         SubsuperscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["q", "TI"], "1"], 
         RowBox[{"(", 
           OverscriptBox[
            StyleBox["s", "TI"], "^"], ")"}], "\[RightAngleBracket]", 
         "\[LongEqual]", "|", 
         StyleBox["s", "TI"], "\[RightAngleBracket]"}], TraditionalForm], 
     "errors" -> {}, "input" -> "|D_q^1(\\hat s)\\rangle=|s\\rangle", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "098dab5f-3715-4388-a038-5e22dc2771e8"],
 ", where ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       OverscriptBox[
        StyleBox["s", "TI"], "^"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\hat s", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "40385054-632b-4a04-a721-3ac1e36f4e51"],
 " is the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["s", "TI"], TraditionalForm], "errors" -> {}, "input" -> "s", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "08224b78-0dc1-400c-8baa-51c30653cd4a"],
 "th unit vector so that ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], "-", 
         OverscriptBox[
          StyleBox["s", "TI"], "^"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["k", "TI"], "0"], ",", "\[Ellipsis]", ",", 
             SubscriptBox[
              StyleBox["k", "TI"], 
              StyleBox["s", "TI"]], "-", "1", ",", "\[Ellipsis]", ",", 
             SubscriptBox[
              StyleBox["k", "TI"], 
              RowBox[{
                StyleBox["d", "TI"], "-", "1"}]]}], ")"}]}], TraditionalForm],
      "errors" -> {}, "input" -> 
     "\\vec k-\\hat s=(k_0,\\dots,k_s-1,\\dots,k_{d-1})", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b8713db9-bffa-40de-8780-404a1bed1739"],
 ". We implicitly skip over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", 
         StyleBox["i", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "s=i", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "69ebb0cc-a4e8-4e22-96d3-042676f36853"],
 " if ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["k", "TI"], 
          StyleBox["i", "TI"]], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "k_i=0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3d139d4a-b90e-495e-915b-0e064ecb6526"],
 ". We can check this for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"1", ",", "2", ",", "1"}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\vec k=(1,2,1)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "60260da2-14c1-4131-988b-0dabf53753e3"],
 ": "
}], "Text",
 CellChangeTimes->{{3.901837301369995*^9, 3.9018373210959015`*^9}, {
   3.9018373869948816`*^9, 3.901837409431966*^9}, 3.9018374430593023`*^9, {
   3.9018374856746516`*^9, 3.901837566941866*^9}, {3.901837676248747*^9, 
   3.901837743961182*^9}, {3.9021486660794573`*^9, 
   3.9021486733111815`*^9}},ExpressionUUID->"47d74be1-2916-4e98-aa3c-\
fc0f171b714c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"recursioncheck", "[", 
   RowBox[{"k_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"DickeSumNormq", "[", 
    RowBox[{"k", ",", "q"}], "]"}], "==", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"[", "s", "]"}], "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"brq", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"[", "s", "]"}], "]"}], ",", "q"}], "]"}], "/", 
            RowBox[{"brq", "[", 
             RowBox[{
              RowBox[{"Total", "[", "k", "]"}], ",", "q"}], "]"}]}], "]"}], 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"[", "r", "]"}], "]"}], "/", "2"}], ",", 
               RowBox[{"{", 
                RowBox[{"r", ",", "1", ",", 
                 RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], "-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"[", "r", "]"}], "]"}], "/", "2"}], ",", 
               RowBox[{"{", 
                RowBox[{"r", ",", 
                 RowBox[{"s", "+", "1"}], ",", 
                 RowBox[{"Length", "[", "k", "]"}]}], "}"}]}], "]"}]}], 
            ")"}]}], 
          RowBox[{"KP", "[", 
           RowBox[{
            RowBox[{"DickeSumNormq", "[", 
             RowBox[{
              RowBox[{"k", "-", 
               RowBox[{"sHat", "[", 
                RowBox[{
                 RowBox[{"s", "-", "1"}], ",", 
                 RowBox[{"Length", "[", "k", "]"}]}], "]"}]}], ",", "q"}], 
             "]"}], ",", 
            RowBox[{"sHat", "[", 
             RowBox[{
              RowBox[{"s", "-", "1"}], ",", 
              RowBox[{"Length", "[", "k", "]"}]}], "]"}]}], "]"}]}], ",", 
         "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", 
         RowBox[{"Length", "[", "k", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"q", ">", "0"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9018377522357597`*^9, 3.9018379183647785`*^9}, {
   3.901837963969155*^9, 3.9018380205103045`*^9}, {3.901842332352126*^9, 
   3.901842498572878*^9}, {3.9018425290042944`*^9, 3.9018425483611937`*^9}, {
   3.9018426265520816`*^9, 3.9018426752840014`*^9}, {3.9018427203824296`*^9, 
   3.9018427641849995`*^9}, {3.9018428033765326`*^9, 3.901842805910843*^9}, {
   3.90184286465066*^9, 3.9018428763028607`*^9}, {3.901842967749297*^9, 
   3.9018429794055986`*^9}, {3.901843039587892*^9, 3.901843060838764*^9}, 
   3.9018433820999193`*^9, {3.90184346393287*^9, 3.901843468072343*^9}, {
   3.9018436775798364`*^9, 3.901843755630784*^9}, {3.9018444627034416`*^9, 
   3.901844465389476*^9}, {3.90184467781619*^9, 3.9018446814035544`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"7eb94525-d88c-47d0-bf20-cd78fd1463d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recursioncheck", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.9018421145930457`*^9, 3.901842123809664*^9}, {
  3.9018427779357543`*^9, 3.9018427780863028`*^9}, {3.9018428318704243`*^9, 
  3.901842840037979*^9}, {3.901842890408906*^9, 3.901842902583744*^9}, {
  3.9018431251396046`*^9, 3.9018431253924446`*^9}, {3.901843209804492*^9, 
  3.9018432425638204`*^9}, {3.901843490329383*^9, 3.90184349048588*^9}, {
  3.901843543191801*^9, 3.901843543318661*^9}, {3.9018444716981325`*^9, 
  3.9018444718436794`*^9}, {3.901844696012548*^9, 3.9018446980513086`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"edcd7f39-acd6-4182-89e8-376053e55aa1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.901842124440219*^9, 3.901842169336197*^9, 3.9018423453047633`*^9, 
   3.901842503458243*^9, {3.9018425343384776`*^9, 3.9018425515742292`*^9}, {
   3.9018426330030146`*^9, 3.9018426791124325`*^9}, {3.901842729017476*^9, 
   3.901842841122393*^9}, {3.901842878643174*^9, 3.901842903110494*^9}, {
   3.9018429709178805`*^9, 3.9018429825655413`*^9}, 3.9018430633179398`*^9, 
   3.9018431259188385`*^9, {3.901843196154483*^9, 3.901843242947287*^9}, 
   3.901843385536772*^9, {3.901843471954834*^9, 3.9018434909848905`*^9}, 
   3.901843543907875*^9, {3.9018437002110744`*^9, 3.901843758459174*^9}, {
   3.9018444697838545`*^9, 3.901844472266365*^9}, 3.9018445484708214`*^9, {
   3.9018446896851015`*^9, 3.90184469846043*^9}},
 CellLabel->"Out[70]=",ExpressionUUID->"56325b0e-9ea3-4670-8808-f3f4157887b9"]
}, Open  ]],

Cell[TextData[{
 "The recursive nature of the q-qudit Dicke states is important because it \
allows for an efficient deterministic algorithm for their construction on a \
quantum computer, as discussed in Section 5 in the ",
 ButtonBox["article",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/2308.08392"], None},
  ButtonNote->"https://arxiv.org/abs/2308.08392"],
 ". This algorithm is simulated on Qiskit for qubits (",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["d", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "d=2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ed082968-fa4a-41cf-baf7-3edd8104de63"],
 ") and can easily be checked with Mathematica."
}], "Text",
 CellChangeTimes->{{3.902098399059474*^9, 3.902098606573306*^9}, {
  3.9020991641331315`*^9, 3.902099167851206*^9}, {3.902100693666526*^9, 
  3.902100694714737*^9}, {3.90214904039649*^9, 3.9021490553384967`*^9}, {
  3.902149587032894*^9, 
  3.9021496105440454`*^9}},ExpressionUUID->"ffdd49c4-f52e-4928-bee0-\
efc33511de47"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dual symmetry", "Subsubsection",
 CellChangeTimes->{{3.901837159651824*^9, 
  3.901837163603589*^9}},ExpressionUUID->"5926e680-1832-4e00-b5e9-\
8ec55de490ec"],

Cell[TextData[{
 "Using the sum formula, it isn\[CloseCurlyQuote]t difficult to see the dual \
symmetry of the q-qudit Dicke states,\n\t\t\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|", 
         SubsuperscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["q", "TI"], 
          StyleBox["n", "TI"]], 
         RowBox[{"(", 
           OverscriptBox[
            StyleBox["k", "TI"], "\[RightVector]"], ")"}], 
         "\[RightAngleBracket]", "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["C", "TI"], 
          RowBox[{"\[CircleTimes]", 
            StyleBox["n", "TI"]}]], " ", "|", 
         SubsuperscriptBox[
          StyleBox["D", "TI"], 
          RowBox[{"1", "/", 
            StyleBox["q", "TI"]}], 
          StyleBox["n", "TI"]], 
         RowBox[{"(", 
           RowBox[{"rev", "(", 
             OverscriptBox[
              StyleBox["k", "TI"], "\[RightVector]"], ")"}], ")"}], 
         "\[RightAngleBracket]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "|D^n_q(\\vec k)\\rangle= \\mathcal{C}^{\\otimes n}\\, |D^n_{1/q}({\\rm \
rev}(\\vec k))\\rangle", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b0a818ec-cef7-4126-93e8-06d6852dd838"],
 "\nwhere ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"rev", 
         RowBox[{"(", 
           OverscriptBox[
            StyleBox["k", "TI"], "\[RightVector]"], ")"}], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["k", "TI"], 
              RowBox[{
                StyleBox["d", "TI"], "-", "1"}]], ",", 
             SubscriptBox[
              StyleBox["k", "TI"], 
              RowBox[{
                StyleBox["d", "TI"], "-", "2"}]], ",", "\[Ellipsis]", ",", 
             SubscriptBox[
              StyleBox["k", "TI"], "0"]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "{\\rm rev}(\\vec k)=(k_{d-1},k_{d-2},\\dots,k_0)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1e5a0459-014b-4747-9485-44866f2eb86b"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["C", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\mathcal{C}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "95a7195a-3a7c-43d5-b222-35527fcc7ac2"],
 " is the anti-diagonal matrix\n\t\t\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnQlczNv7x7+phLTYSbasSUW4QrJcZOdaSlRIyRrXnvUm2UkkIUJUNxRa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     "], {{0, 75.}, {226.5, 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{96., 96.},
     SmoothingQuality->"High"],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->Automatic,
   ImageSizeRaw->{226.5, 75.},
   PlotRange->{{0, 226.5}, {0, 75.}}]], "Input",ExpressionUUID->
  "7f1641c7-b2d0-455e-b6db-22f4d356f720"],
 "\nWe check this:"
}], "Text",
 CellChangeTimes->{{3.901832087803239*^9, 3.901832126364495*^9}, {
   3.9018321652843347`*^9, 3.9018322063320956`*^9}, {3.9018332253169155`*^9, 
   3.9018332768778996`*^9}, {3.9018334782713404`*^9, 
   3.9018335368621902`*^9}, {3.9018336011412783`*^9, 
   3.9018336961367216`*^9}, {3.9018337640534973`*^9, 3.90183377254928*^9}, {
   3.901833962357214*^9, 3.9018339740331974`*^9}, {3.9018366298524003`*^9, 
   3.9018367663637233`*^9}, {3.9018367964067564`*^9, 3.901836898200382*^9}, 
   3.901837189482588*^9, {3.902227006807027*^9, 3.9022270427489777`*^9}, {
   3.902230061223533*^9, 
   3.902230062753417*^9}},ExpressionUUID->"eedaaf73-ea64-4b9b-a217-\
98102d9f9fa5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "[", "d_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"i", ",", 
      RowBox[{"d", "+", "1", "-", "j"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dualcheck", "[", 
   RowBox[{"k_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DickeSumNormq", "[", 
      RowBox[{"k", ",", "q"}], "]"}], "==", 
     RowBox[{
      RowBox[{"KroneckerProduct", "@@", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"Length", "[", "k", "]"}], "]"}], ",", 
         RowBox[{"Total", "[", "k", "]"}]}], "]"}]}], ".", 
      RowBox[{"DickeSumNormq", "[", 
       RowBox[{
        RowBox[{"Reverse", "[", "k", "]"}], ",", 
        RowBox[{"1", "/", "q"}]}], "]"}]}]}], ",", 
    RowBox[{"q", ">", "0"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9018322141584067`*^9, 3.90183223897231*^9}, {
  3.9018338932975655`*^9, 3.9018339003894253`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"349ea370-d0ad-4311-9876-2e709d62b5d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dualcheck", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.9018338609243407`*^9, 3.901833885453779*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"16cd0587-3126-4843-a810-c22b8bab53c8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.901833877987007*^9, 3.9018339111779766`*^9, 
  3.9018445651507044`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"386d1988-c4a0-4626-b3f2-8916b726795c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Entanglement Entropy", "Section",
 CellChangeTimes->{{3.901831021411665*^9, 
  3.901831026799108*^9}},ExpressionUUID->"20a66f3a-8da7-4e16-8f93-\
ebc4af14a989"],

Cell[TextData[{
 "We now wish to compute the entanglement entropy of the q-qudit Dicke \
states; the result for undeformed (",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["q", "TI"], "\[Rule]", "1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "q\\to 1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a082be5a-3aca-48bb-97e1-798651930fcc"],
 ") qudit Dicke states was obtained in [4] and [5]. To do so, we find the \
Schmidt decomposition for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["l", "TI"], "<", 
         StyleBox["n", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "l<n", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "91ca5090-c5bd-4c82-a540-28006adeaea0"],
 ". Let  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["A", FontSlant -> "Plain"], 
          StyleBox["l", "TI"]], "(", 
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\mathbb{A}^l(\\vec k)}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fc17a598-40d8-404f-a045-a15f75b8f77a"],
 " denote the set of all ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         OverscriptBox[
          StyleBox["a", "TI"], "\[RightVector]"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["a", "TI"], "0"], ",", 
             SubscriptBox[
              StyleBox["a", "TI"], "1"], ",", "\[Ellipsis]", ",", 
             SubscriptBox[
              StyleBox["a", "TI"], 
              RowBox[{
                StyleBox["d", "TI"], "-", "1"}]]}], ")"}]}], TraditionalForm],
      "errors" -> {}, "input" -> "\\vec a=(a_0,a_1,\\dots,a_{d-1})", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "00b21b84-40ba-4359-9c57-c7d0e738f28f"],
 " that satisfy ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"0", "\[LessEqual]", 
         SubscriptBox[
          StyleBox["a", "TI"], 
          StyleBox["i", "TI"]], "\[LessEqual]", 
         SubscriptBox[
          StyleBox["k", "TI"], 
          StyleBox["i", "TI"]], ", ", 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["i", "TI"], "\[LongEqual]", "0"}], 
          RowBox[{
            StyleBox["d", "TI"], "-", "1"}], LimitsPositioning -> True], 
         SubscriptBox[
          StyleBox["a", "TI"], 
          StyleBox["i", "TI"]], "\[LongEqual]", 
         StyleBox["l", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "0\\leq a_i\\leq k_i,\\,\\sum_{i=0}^{d-1} a_i=l", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8ac84cf0-27be-406e-a1ea-6257cb91e21d"],
 ". For example, for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"1", ",", "2", ",", "1"}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\vec k=(1,2,1)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3df5d697-4859-4148-93b2-b0ab86f22e45"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["l", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "l=2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ddbe1b2b-0296-4ee7-8234-da01c3e91337"],
 ", we have ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["A", FontSlant -> "Plain"], 
          StyleBox["l", "TI"]], 
         RowBox[{"(", 
           OverscriptBox[
            StyleBox["k", "TI"], "\[RightVector]"], ")"}], "\[LongEqual]", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{"1", ",", "1", ",", "0"}], ")"}], ",", 
             RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "1"}], ")"}], ",", 
             RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "1"}], ")"}], ",", 
             RowBox[{"(", 
               RowBox[{"0", ",", "2", ",", "0"}], ")"}]}], "}"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "\\mathbb{A}^l(\\vec k)=\\{(1,1,0),(1,0,1),(0,1,1),(0,2,0)\\}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8f8da8ee-f095-4933-a0a0-24aeb6c2a4fe"],
 ". The idea is that we can \[OpenCurlyQuote]cut\[CloseCurlyQuote] ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       OverscriptBox[
        StyleBox["k", "TI"], "\[RightVector]"], TraditionalForm], 
     "errors" -> {}, "input" -> "\\vec k", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b0584cf4-d6d1-428c-80a1-aa40a8f390ba"],
 " which has a corresponding q-qudit Dicke state into ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       OverscriptBox[
        StyleBox["a", "TI"], "\[RightVector]"], TraditionalForm], 
     "errors" -> {}, "input" -> "\\vec a", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9861486a-b3bf-4faf-a5ee-a7c651385384"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         OverscriptBox[
          StyleBox["k", "TI"], "\[RightVector]"], "-", 
         OverscriptBox[
          StyleBox["a", "TI"], "\[RightVector]"]}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\vec k - \\vec a", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "019963dc-db4a-49ed-8ae1-7c773a32d8f9"],
 ", each of which have their own corresponding q-qudit Dicke states. We claim \
that the Schmidt decomposition is given by\n\t\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|", 
         SubsuperscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["q", "TI"], 
          StyleBox["n", "TI"]], 
         RowBox[{"(", 
           OverscriptBox[
            StyleBox["k", "TI"], "\[RightVector]"], ")"}], 
         "\[RightAngleBracket]", "\[LongEqual]", 
         UnderscriptBox["\[Sum]", 
          RowBox[{
            OverscriptBox[
             StyleBox["a", "TI"], "\[RightVector]"], "\[Element]", 
            SuperscriptBox[
             StyleBox["A", FontSlant -> "Plain"], 
             StyleBox["l", "TI"]], 
            RowBox[{"(", 
              OverscriptBox[
               StyleBox["k", "TI"], "\[RightVector]"], ")"}]}], 
          LimitsPositioning -> True], 
         SqrtBox[
          RowBox[{
            SubsuperscriptBox["\[Lambda]", 
             StyleBox["q", "TI"], 
             StyleBox["l", "TI"]], "(", 
            RowBox[{
              OverscriptBox[
               StyleBox["k", "TI"], "\[RightVector]"], ",", 
              OverscriptBox[
               StyleBox["a", "TI"], "\[RightVector]"]}], ")"}]], " ", "|", 
         SubsuperscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["q", "TI"], 
          StyleBox["l", "TI"]], 
         RowBox[{"(", 
           OverscriptBox[
            StyleBox["a", "TI"], "\[RightVector]"], ")"}], 
         "\[RightAngleBracket]", "\[CircleTimes]", "|", 
         SubsuperscriptBox[
          StyleBox["D", "TI"], 
          StyleBox["q", "TI"], 
          RowBox[{
            StyleBox["n", "TI"], "-", 
            StyleBox["l", "TI"]}]], 
         RowBox[{"(", 
           RowBox[{
             OverscriptBox[
              StyleBox["k", "TI"], "\[RightVector]"], "-", 
             OverscriptBox[
              StyleBox["a", "TI"], "\[RightVector]"]}], ")"}], 
         "\[RightAngleBracket]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "|D_q^n(\\vec k)\\rangle\n=\\sum_{\\vec a \\in \\mathbb{A}^l(\\vec k)}\n\
\\sqrt{\\lambda_q^l(\\vec k,\\vec a)}\\,\n|D_q^l(\\vec a)\\rangle\\otimes\n\
|D_q^{n-l}(\\vec k-\\vec a)\\rangle", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ad46e750-a8e4-46f6-86f1-a9051558717b"],
 ", \nwhere the eigenvalues of the reduced density matrix are given by \n\t\t\
\t\t\t\t\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox["\[Lambda]", 
          StyleBox["q", "TI"], 
          StyleBox["l", "TI"]], 
         RowBox[{"(", 
           RowBox[{
             OverscriptBox[
              StyleBox["k", "TI"], "\[RightVector]"], ",", 
             OverscriptBox[
              StyleBox["a", "TI"], "\[RightVector]"]}], ")"}], "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["q", "TI"], 
          RowBox[{
            UnderscriptBox["\[Sum]", 
             RowBox[{"0", "\[LessEqual]", 
               StyleBox["i", "TI"], "<", 
               StyleBox["j", "TI"], "\[LessEqual]", 
               StyleBox["d", "TI"], "-", "1"}], LimitsPositioning -> True], 
            "(", 
            RowBox[{
              SubscriptBox[
               StyleBox["a", "TI"], 
               StyleBox["i", "TI"]], 
              SubscriptBox[
               StyleBox["k", "TI"], 
               StyleBox["j", "TI"]], "-", 
              SubscriptBox[
               StyleBox["a", "TI"], 
               StyleBox["j", "TI"]], 
              SubscriptBox[
               StyleBox["k", "TI"], 
               StyleBox["i", "TI"]]}], ")"}]], 
         FractionBox[
          RowBox[{
            RowBox[{"[", 
              GridBox[{{
                 StyleBox["l", "TI"]}, {
                 OverscriptBox[
                  StyleBox["a", "TI"], "\[RightVector]"]}}], "]"}], 
            RowBox[{"[", 
              GridBox[{{
                 RowBox[{
                   StyleBox["n", "TI"], "-", 
                   StyleBox["l", "TI"]}]}, {
                 RowBox[{
                   OverscriptBox[
                    StyleBox["k", "TI"], "\[RightVector]"], "-", 
                   OverscriptBox[
                    StyleBox["a", "TI"], "\[RightVector]"]}]}}], "]"}]}], 
          RowBox[{"[", 
            GridBox[{{
               StyleBox["n", "TI"]}, {
               OverscriptBox[
                StyleBox["k", "TI"], "\[RightVector]"]}}], "]"}]]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "\\lambda_q^l(\\vec k,\\vec a)=q^{\\sum_{0\\leq i<j\\leq d-1}(a_i \
k_j-a_j k_i)}\\frac{{l \\brack \\vec a} {n-l \\brack \\vec k-\\vec a}}{{n \
\\brack \\vec k}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "53aeed59-c3ba-49bf-a93b-2038a610f806"],
 ". "
}], "Text",
 CellChangeTimes->{{3.9018310316186085`*^9, 3.9018310925640383`*^9}, {
   3.90183118155119*^9, 3.9018313090985813`*^9}, {3.901831383675929*^9, 
   3.901831641207943*^9}, {3.901831695146379*^9, 3.901831730225833*^9}, {
   3.901831762235071*^9, 3.901831794336652*^9}, {3.901831985356763*^9, 
   3.9018319991137466`*^9}, 3.90183655287514*^9, {3.9022300844887247`*^9, 
   3.902230177639735*^9}, {3.9024061250826015`*^9, 
   3.9024061721597857`*^9}},ExpressionUUID->"0cabd341-4ef3-489a-a508-\
786bf6f99b54"],

Cell[TextData[{
 "This is proven using the sum formula in Appendix B in the ",
 ButtonBox["article",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/2308.08392"], None},
  ButtonNote->"https://arxiv.org/abs/2308.08392"],
 ". We check this for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"1", ",", "2", ",", "1"}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "k=(1,2,1)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e72a3732-a2d1-44a7-b3ec-cbec5a961508"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["l", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "l=2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "84ad8a99-c4dd-4a16-84e8-350dddde2ec7"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9018320138858213`*^9, 3.901832023266963*^9}, {
  3.9018359115811796`*^9, 3.901835924317152*^9}, {3.9020992711931405`*^9, 
  3.902099369497506*^9}, {3.902149683430935*^9, 
  3.9021497184224267`*^9}},ExpressionUUID->"3a6600dc-7068-4e7a-889f-\
fbc66402edc7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lambda", "[", 
    RowBox[{"k_", ",", "A_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"k", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", "j", "]"}], "]"}], " ", 
         RowBox[{"k", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "k", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", 
         RowBox[{"Length", "[", "k", "]"}]}], "}"}]}], "]"}]], 
    RowBox[{"multinomq", "[", 
     RowBox[{"A", ",", "q"}], "]"}], 
    RowBox[{
     RowBox[{"multinomq", "[", 
      RowBox[{
       RowBox[{"k", "-", "A"}], ",", "q"}], "]"}], "/", 
     RowBox[{"multinomq", "[", 
      RowBox[{"k", ",", "q"}], "]"}]}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "iterate", " ", "over", " ", "all", " ", "A", " ", "with", 
      " ", "0"}], "<=", " ", "a_i", " ", "<=", 
     RowBox[{"k_i", " ", "for", " ", "all", " ", "i"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "then", " ", "sum", " ", "if", " ", 
      RowBox[{"total", "[", "A", "]"}]}], "==", "l"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"schmidtcheck", "[", 
   RowBox[{"k_", ",", "l_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", "=", 
      RowBox[{"Array", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"a", ",", "#"}], "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{"Length", "[", "k", "]"}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"iterate", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"A", ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"Length", "[", "k", "]"}]}], "]"}], ",", "k"}], "}"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"DickeSumNormq", "[", 
            RowBox[{"k", ",", "q"}], "]"}], "==", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Total", "[", "A", "]"}], "==", "l"}], ",", 
               RowBox[{
                RowBox[{"Sqrt", "[", 
                 RowBox[{"lambda", "[", 
                  RowBox[{"k", ",", "A", ",", "q"}], "]"}], "]"}], 
                RowBox[{"KP", "[", 
                 RowBox[{
                  RowBox[{"DickeSumNormq", "[", 
                   RowBox[{"A", ",", "q"}], "]"}], ",", 
                  RowBox[{"DickeSumNormq", "[", 
                   RowBox[{
                    RowBox[{"k", "-", "A"}], ",", "q"}], "]"}]}], "]"}]}], 
               ",", "0"}], "]"}], ",", "##"}], "]"}]}], "&"}], "@@", 
         "iterate"}], ",", 
        RowBox[{"q", ">", "0"}]}], "]"}]}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.901835665587389*^9, 3.9018357187548695`*^9}, {
  3.9018357562066016`*^9, 3.9018358690587683`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"d5606677-4723-422b-816d-00d4fdafa5b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"schmidtcheck", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "2", ",", "q"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.90183588117183*^9, 3.901835896212618*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"80e6c560-d132-4db1-ada5-41df4e5cbbbc"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.901835904154021*^9, 3.9018445779089985`*^9, 
  3.9018836026126575`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"661f4900-7856-4d2a-8b50-d97fbd4ce3e2"]
}, Open  ]],

Cell[TextData[{
 "Then the Von Neumann bipartite entanglement entropy is given by \n\t\t\t\t\t\
\t\t\t\t",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["S", "TI"], 
          StyleBox["q", "TI"], 
          StyleBox["l", "TI"]], 
         RowBox[{"(", 
           OverscriptBox[
            StyleBox["k", "TI"], "\[RightVector]"], ")"}], "\[LongEqual]", 
         "-", 
         UnderscriptBox["\[Sum]", 
          RowBox[{
            OverscriptBox[
             StyleBox["a", "TI"], "\[RightVector]"], "\[Element]", 
            SuperscriptBox[
             StyleBox["A", FontSlant -> "Plain"], 
             StyleBox["l", "TI"]], 
            RowBox[{"(", 
              OverscriptBox[
               StyleBox["k", "TI"], "\[RightVector]"], ")"}]}], 
          LimitsPositioning -> True], 
         SubsuperscriptBox["\[Lambda]", 
          StyleBox["q", "TI"], 
          StyleBox["l", "TI"]], 
         RowBox[{"(", 
           RowBox[{
             OverscriptBox[
              StyleBox["k", "TI"], "\[RightVector]"], ",", 
             OverscriptBox[
              StyleBox["a", "TI"], "\[RightVector]"]}], ")"}], 
         SubscriptBox["log", 
          StyleBox["d", "TI"]], 
         SubsuperscriptBox["\[Lambda]", 
          StyleBox["q", "TI"], 
          StyleBox["l", "TI"]], 
         RowBox[{"(", 
           RowBox[{
             OverscriptBox[
              StyleBox["k", "TI"], "\[RightVector]"], ",", 
             OverscriptBox[
              StyleBox["a", "TI"], "\[RightVector]"]}], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "S_q^l(\\vec k)=-\\sum_{\\vec a \\in \\mathbb{A}^l(\\vec k)} \
\\lambda_q^l(\\vec k,\\vec a) \\log_d \\lambda_q^l(\\vec k,\\vec a)", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fe2a333f-c486-4843-83b1-54506bcd96a7"],
 ".\nWe can plot the entanglement entropy numerically as a function of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["l", "TI"], TraditionalForm], "errors" -> {}, "input" -> "l", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6ea6bcee-20bd-46c7-a524-628c119325ec"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9018359798329096`*^9, 3.9018360293639994`*^9}, {
  3.901836097028839*^9, 3.901836202288869*^9}, {3.902099386081805*^9, 
  3.902099419912822*^9}},ExpressionUUID->"bd9b3e6a-7506-4fb4-83fe-\
92b4dd19abf6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EEq", "[", 
   RowBox[{"k_", ",", "l_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", "=", 
      RowBox[{"Array", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"a", ",", "#"}], "]"}], "&"}], ",", 
        RowBox[{"{", 
         RowBox[{"Length", "[", "k", "]"}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"iterate", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"A", ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"Length", "[", "k", "]"}]}], "]"}], ",", "k"}], "}"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Total", "[", "A", "]"}], "==", "l"}], "&&", 
              RowBox[{
               RowBox[{"lambda", "[", 
                RowBox[{"k", ",", "A", ",", "q"}], "]"}], ">=", 
               RowBox[{"10", "^", 
                RowBox[{"-", "5"}]}]}]}], ",", 
             RowBox[{"-", 
              RowBox[{"lambda", "[", 
               RowBox[{"k", ",", "A", ",", "q"}], "]"}]}], ",", "0"}], "]"}], 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"lambda", "[", 
              RowBox[{"k", ",", "A", ",", "q"}], "]"}], "]"}], "/", 
            RowBox[{"Log", "[", 
             RowBox[{"Length", "[", "k", "]"}], "]"}]}]}], ",", "##"}], "]"}],
         "&"}], "@@", "iterate"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEplotq", "[", 
   RowBox[{"k_", ",", "q_", ",", "color_"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"EEq", "[", 
         RowBox[{"k", ",", "l", ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", 
          RowBox[{"Total", "[", "k", "]"}]}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", 
           RowBox[{"Total", "[", "k", "]"}]}], "]"}], ",", "u"}], "}"}], 
       "]"}], ",", 
      RowBox[{"Frame", "->", "True"}], ",", 
      RowBox[{"FrameStyle", "->", 
       RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
      RowBox[{"FrameLabel", "->", 
       RowBox[{"{", 
        RowBox[{"l", ",", "EE"}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "color", "}"}]}], ",", 
      RowBox[{"LabelStyle", "->", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"FontSize", "->", "15"}], ",", 
         RowBox[{"FontFamily", "->", "\"\<Times\>\""}]}], "]"}]}], ",", 
      RowBox[{"Joined", "->", "True"}], ",", 
      RowBox[{"PlotRange", "->", "Full"}]}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.9018359740085096`*^9, {3.901836213939727*^9, 3.9018362382499733`*^9}, {
   3.9018363790850425`*^9, 3.901836388324424*^9}, 3.901889766824414*^9, {
   3.902099911582509*^9, 3.902099916594323*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"3281156b-6e79-4f4b-a037-9e6632e7dad3"],

Cell[TextData[StyleBox["WARNING: These plots take around an hour to run!",
 FontWeight->"Bold"]], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9020994270401535`*^9, 3.902099456647217*^9}},
 FontColor->RGBColor[
  1., 0., 0.],ExpressionUUID->"3084cfee-cd25-4181-874d-51dce55ddf38"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=", "1.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z1", "=", 
   RowBox[{"EEplotq", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"13", ",", "13", ",", "13", ",", "13"}], "}"}], ",", "q", ",", 
     "Black"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z2", "=", 
   RowBox[{"EEplotq", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"26", ",", "16", ",", "9", ",", "1"}], "}"}], ",", "q", ",", 
     "Blue"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z3", "=", 
   RowBox[{"EEplotq", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"26", ",", "1", ",", "9", ",", "16"}], "}"}], ",", "q", ",", 
     "Green"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z4", "=", 
   RowBox[{"EEplotq", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"16", ",", "26", ",", "1", ",", "9"}], "}"}], ",", "q", ",", 
     "Red"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.899766957316609*^9, {3.899768756851159*^9, 3.8997687715146036`*^9}, {
   3.8997688441533136`*^9, 3.899768876259556*^9}, {3.899769102864879*^9, 
   3.8997691265127935`*^9}, {3.8997691743584375`*^9, 
   3.8997691895789394`*^9}, {3.901842042427817*^9, 3.9018420426666813`*^9}, {
   3.901891918779896*^9, 3.901891923359878*^9}, {3.901896582745908*^9, 
   3.901896583094078*^9}},ExpressionUUID->"dbadff6b-bad0-4987-ab91-\
4a2d9d92647f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z1", ",", "z2", ",", "z3", ",", "z4"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", "Full"}]}], "]"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"dd23e20e-957c-4334-9107-5a820efba2c2"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[{{}, {}, 
        TagBox[
         {GrayLevel[0], PointSize[0.011000000000000001`], AbsoluteThickness[
          2], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBWIQjR18sP+Rdj+r+f8Ze6iAg0bWAsvZDTehfA6HZ6JX
RRJ3PoTyBRzmnPwtdDfpGZQv4vAmUbLi+plXUL6Eg8BxV4NNf95B+TIOU1Yc
Ckov/wjlKzhc65LZUxb0GcpXcmjyyfscx/MVyldxaLv67Vzb8m9QvprDg4NP
Ljqo/oDyNRyuOVo6Hen4CeVrOdjOf7O25+ovKF/HoUK/avFS3j9Qvp5Dx9fc
WHXdv1C+gUN6RUJMr/E/KN/QQZfTPHqu3H8o38hhseA+Kc/XML6xg0qQM+Ns
bwYHCN/Eoelk9bWFk2B8U4f2TO0H20/C+GYONfksllafYHxzh9bkn61y/IxQ
voXDY/33l2QVYXxLB8lEj1fntWB8K4c3NvkztPRgfGs0eRuHRyj6bdHMt0Oz
3x7NfQ4Ozcjub3BA85+jwyJk/zc4OuihhI+TQypy+DU4oYWvM2r4Nzg72KDE
jwtq/DW4oMWvK2r8N7g6NKKkDzeH68jpp8ENLX25o6a/BneH1yjp0wM1/TZ4
ODxFSd+eqOm/wdMBNX94QcOJgQEAuBzlsw==
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.011000000000000001`], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             Line[CompressedData["
1:eJxTTMoPSmViYGAwBWIQjR18sP+Rdj+r+f8Ze6iAg0bWAsvZDTehfA6HZ6JX
RRJ3PoTyBRzmnPwtdDfpGZQv4vAmUbLi+plXUL6Eg8BxV4NNf95B+TIOU1Yc
Ckov/wjlKzhc65LZUxb0GcpXcmjyyfscx/MVyldxaLv67Vzb8m9QvprDg4NP
Ljqo/oDyNRyuOVo6Hen4CeVrOdjOf7O25+ovKF/HoUK/avFS3j9Qvp5Dx9fc
WHXdv1C+gUN6RUJMr/E/KN/QQZfTPHqu3H8o38hhseA+Kc/XML6xg0qQM+Ns
bwYHCN/Eoelk9bWFk2B8U4f2TO0H20/C+GYONfksllafYHxzh9bkn61y/IxQ
voXDY/33l2QVYXxLB8lEj1fntWB8K4c3NvkztPRgfGs0eRuHRyj6bdHMt0Oz
3x7NfQ4Ozcjub3BA85+jwyJk/zc4OuihhI+TQypy+DU4oYWvM2r4Nzg72KDE
jwtq/DW4oMWvK2r8N7g6NKKkDzeH68jpp8ENLX25o6a/BneH1yjp0wM1/TZ4
ODxFSd+eqOm/wdMBNX94QcOJgQEAuBzlsw==
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 52.}, {0, 2.14754218186828}}, 
            "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.011000000000000001`], 
               AbsoluteThickness[2], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 52.}, {0, 2.14754218186828}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.011000000000000001`], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{{}, {}, 
        Annotation[{
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[2], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwBWIQjR18sP+Rdj+r+f8Ze6iAg0bWAsvZDTehfA6HZ6JX
RRJ3PoTyBRzmnPwtdDfpGZQv4vAmUbLi+plXUL6Eg8BxV4NNf95B+TIOU1Yc
Ckov/wjlKzhc65LZUxb0GcpXcmjyyfscx/MVyldxaLv67Vzb8m9QvprDg4NP
Ljqo/oDyNRyuOVo6Hen4CeVrOdjOf7O25+ovKF/HoUK/avFS3j9Qvp5Dx9fc
WHXdv1C+gUN6RUJMr/E/KN/QQZfTPHqu3H8o38hhseA+Kc/XML6xg0qQM+Ns
bwYHCN/Eoelk9bWFk2B8U4f2TO0H20/C+GYONfksllafYHxzh9bkn61y/IxQ
voXDY/33l2QVYXxLB8lEj1fntWB8K4c3NvkztPRgfGs0eRuHRyj6bdHMt0Oz
3x7NfQ4Ozcjub3BA85+jwyJk/zc4OuihhI+TQypy+DU4oYWvM2r4Nzg72KDE
jwtq/DW4oMWvK2r8N7g6NKKkDzeH68jpp8ENLX25o6a/BneH1yjp0wM1/TZ4
ODxFSd+eqOm/wdMBNX94QcOJgQEAuBzlsw==
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 52.}, {0, 2.14754218186828}}, 
         "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[0.011000000000000001`], 
            AbsoluteThickness[2], 
            GrayLevel[0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, {{}, 
    InterpretationBox[{
      TagBox[{{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], PointSize[0.011000000000000001`], 
          AbsoluteThickness[2], LineBox[CompressedData["
1:eJw102tIU3EYx/HlLGegjFILa6m5XNqKbM5by/2c2pyhaW4pvRCcuBKUUVBR
mhy2kxkYZCXrAklpGVIKJt56UaQOLTUzAw1fiKkVSNrysuWFjJ7/gcPhw/fF
Of/n4QQZzSfy3QQCgXL9/vdk16plX77W16b6rzm1UN88fLqxWk0Zu4wtr9wv
NZBF8BjJlNf8bCGL4eDv35RGvyb7IPTqjlvKwC7ydty2m2t5317yTsw88P84
bR0gB2K8xG/z97gh8m58Ukfy/pbPZCluLB9v7vYaJYeg/iw6QqbGyHuRomj3
z7aMk8Pw/oukMLR1gixHw8QGtzrPKfIBfJh9ob1z4Rv5IFwBQ23VSz/I4Xhs
6i1t52fIh8DznWdGxbNkBVQ+fplZ7+bIEVguEqVmCB1kJa5vK1o6tv83ORLW
LFW6XDtPjkJfT/liXtoCORoBY7JKvWaRHIPz/X2NA8FL5FhU3n2UF7vAfBgV
sqeu0hYnWQUnb6tYM7nIRyD/pS/u8vhDjoO8e3iqtopZjZyNYa2ceJkMOOzS
N5cvkjng4b3VQl0v6/Hwtq6cnBStUI/HV4l+bSySLNBgXtxhMmawrkHTM58n
e06xnoCmnjTPkXTWE2Ct93rerGA9Eborg8E5m1hPhCTEYFTa2fuT4C4zX+s5
x74vCVURW9yLRawfRbk6dzqulM7Hrbsstc5pZ/PQQrh1oCxqkObFaeE9F5Rd
wLF5JsNQYvAKf0n74JJhS2/r71Ow/ekQ0zmfXKih/XM61FgK3uamTFJPAft/
/gJad/M7
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.011000000000000001`], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]], 
             Line[CompressedData["
1:eJw102tIU3EYx/HlLGegjFILa6m5XNqKbM5by/2c2pyhaW4pvRCcuBKUUVBR
mhy2kxkYZCXrAklpGVIKJt56UaQOLTUzAw1fiKkVSNrysuWFjJ7/gcPhw/fF
Of/n4QQZzSfy3QQCgXL9/vdk16plX77W16b6rzm1UN88fLqxWk0Zu4wtr9wv
NZBF8BjJlNf8bCGL4eDv35RGvyb7IPTqjlvKwC7ydty2m2t5317yTsw88P84
bR0gB2K8xG/z97gh8m58Ukfy/pbPZCluLB9v7vYaJYeg/iw6QqbGyHuRomj3
z7aMk8Pw/oukMLR1gixHw8QGtzrPKfIBfJh9ob1z4Rv5IFwBQ23VSz/I4Xhs
6i1t52fIh8DznWdGxbNkBVQ+fplZ7+bIEVguEqVmCB1kJa5vK1o6tv83ORLW
LFW6XDtPjkJfT/liXtoCORoBY7JKvWaRHIPz/X2NA8FL5FhU3n2UF7vAfBgV
sqeu0hYnWQUnb6tYM7nIRyD/pS/u8vhDjoO8e3iqtopZjZyNYa2ceJkMOOzS
N5cvkjng4b3VQl0v6/Hwtq6cnBStUI/HV4l+bSySLNBgXtxhMmawrkHTM58n
e06xnoCmnjTPkXTWE2Ct93rerGA9Eborg8E5m1hPhCTEYFTa2fuT4C4zX+s5
x74vCVURW9yLRawfRbk6dzqulM7Hrbsstc5pZ/PQQrh1oCxqkObFaeE9F5Rd
wLF5JsNQYvAKf0n74JJhS2/r71Ow/ekQ0zmfXKih/XM61FgK3uamTFJPAft/
/gJad/M7
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 52.}, {0, 1.7720085571732338`}}, 
            "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.011000000000000001`], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 52.}, {0, 1.7720085571732338`}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.011000000000000001`], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{{}, {}, 
        Annotation[{
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJw102tIU3EYx/HlLGegjFILa6m5XNqKbM5by/2c2pyhaW4pvRCcuBKUUVBR
mhy2kxkYZCXrAklpGVIKJt56UaQOLTUzAw1fiKkVSNrysuWFjJ7/gcPhw/fF
Of/n4QQZzSfy3QQCgXL9/vdk16plX77W16b6rzm1UN88fLqxWk0Zu4wtr9wv
NZBF8BjJlNf8bCGL4eDv35RGvyb7IPTqjlvKwC7ydty2m2t5317yTsw88P84
bR0gB2K8xG/z97gh8m58Ukfy/pbPZCluLB9v7vYaJYeg/iw6QqbGyHuRomj3
z7aMk8Pw/oukMLR1gixHw8QGtzrPKfIBfJh9ob1z4Rv5IFwBQ23VSz/I4Xhs
6i1t52fIh8DznWdGxbNkBVQ+fplZ7+bIEVguEqVmCB1kJa5vK1o6tv83ORLW
LFW6XDtPjkJfT/liXtoCORoBY7JKvWaRHIPz/X2NA8FL5FhU3n2UF7vAfBgV
sqeu0hYnWQUnb6tYM7nIRyD/pS/u8vhDjoO8e3iqtopZjZyNYa2ceJkMOOzS
N5cvkjng4b3VQl0v6/Hwtq6cnBStUI/HV4l+bSySLNBgXtxhMmawrkHTM58n
e06xnoCmnjTPkXTWE2Ct93rerGA9Eborg8E5m1hPhCTEYFTa2fuT4C4zX+s5
x74vCVURW9yLRawfRbk6dzqulM7Hrbsstc5pZ/PQQrh1oCxqkObFaeE9F5Rd
wLF5JsNQYvAKf0n74JJhS2/r71Ow/ekQ0zmfXKih/XM61FgK3uamTFJPAft/
/gJad/M7
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 52.}, {0, 1.7720085571732338`}}, 
         "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[0.011000000000000001`], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, {{}, 
    InterpretationBox[{
      TagBox[{{}, {}, 
        TagBox[
         {RGBColor[0, 1, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[2], LineBox[CompressedData["
1:eJw1021IU1EYB/C7mWaQZm7RqLV8qTWmlE63mk73n9t0sxWR6WCs0mLmLCqk
+rCMrhpKIbLsQxJBkwis/JDRiwk5Ry0js8RcOSNJsEJCMWy+kC8VPvfA5fDj
zz085znnxB85td/BZxhG+e/7P3NjoTrJkbfuumZZk9rYjpmoa+5mLcVQ5cwK
/Qlt5Ei4BxP7dkd1kGPg1bQtyMd9ZCH0a068GLJ1k0UYqLd+LS3pJYvRevuW
5Wh0PzkOqqqWC8/6AuQE3Dhk0f6eD5K34OPKuniRZ5gsxVvBHldoeIQsQ8Qr
u1j6YJQsR+OsL3Tf/4OcDGWkpOCc5Cd5Oz7buz/Jn0yQUyATWjpDhl/kVCye
fOgpM0+RFXgjLZ10lITIaeguCq/qvzRDTkfDRFlYTescWQlxbf1Uds8fsgqy
SlfUwcACeSdW6DYIRN4l8i5c0fgyN3cyWLYaxbXt725W8cgZiE09bjVu5ZMz
UXhx8UzFHc4aeCqdhwuWOGch4rRix9OUMHI20ngxwXg1Zy22ZbQ38NZzBgZ1
QVVXL/3PArI5n0BczK2nQ4Uoycb0Uz2sDsLpnrFFGVdfDpiER8G1TqqfzYHB
mv5BksztTw+byz7y5Rjtn9XDpXzc3FjH9ceA1b5VV5Pc1D/WgHveCL2/huuv
Efmb+KOFTuo/awQTeO1VG7nzyYVrfmOTTUznx+ZCFR13OfB9nPI8nN+Xqu7y
jFGeh6JC49nw8m+Um1A2+ryXb6L7xJpQPW1LHCgfotwMRdzdvU0H6L6yZrxv
ycwa4r2kPB/c+/kLMHDfzQ==
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.011000000000000001`], 
              AbsoluteThickness[2], 
              RGBColor[0, 1, 0]], 
             Line[CompressedData["
1:eJw1021IU1EYB/C7mWaQZm7RqLV8qTWmlE63mk73n9t0sxWR6WCs0mLmLCqk
+rCMrhpKIbLsQxJBkwis/JDRiwk5Ry0js8RcOSNJsEJCMWy+kC8VPvfA5fDj
zz085znnxB85td/BZxhG+e/7P3NjoTrJkbfuumZZk9rYjpmoa+5mLcVQ5cwK
/Qlt5Ei4BxP7dkd1kGPg1bQtyMd9ZCH0a068GLJ1k0UYqLd+LS3pJYvRevuW
5Wh0PzkOqqqWC8/6AuQE3Dhk0f6eD5K34OPKuniRZ5gsxVvBHldoeIQsQ8Qr
u1j6YJQsR+OsL3Tf/4OcDGWkpOCc5Cd5Oz7buz/Jn0yQUyATWjpDhl/kVCye
fOgpM0+RFXgjLZ10lITIaeguCq/qvzRDTkfDRFlYTescWQlxbf1Uds8fsgqy
SlfUwcACeSdW6DYIRN4l8i5c0fgyN3cyWLYaxbXt725W8cgZiE09bjVu5ZMz
UXhx8UzFHc4aeCqdhwuWOGch4rRix9OUMHI20ngxwXg1Zy22ZbQ38NZzBgZ1
QVVXL/3PArI5n0BczK2nQ4Uoycb0Uz2sDsLpnrFFGVdfDpiER8G1TqqfzYHB
mv5BksztTw+byz7y5Rjtn9XDpXzc3FjH9ceA1b5VV5Pc1D/WgHveCL2/huuv
Efmb+KOFTuo/awQTeO1VG7nzyYVrfmOTTUznx+ZCFR13OfB9nPI8nN+Xqu7y
jFGeh6JC49nw8m+Um1A2+ryXb6L7xJpQPW1LHCgfotwMRdzdvU0H6L6yZrxv
ycwa4r2kPB/c+/kLMHDfzQ==
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 52.}, {0, 2.40289659099667}}, 
            "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.011000000000000001`], 
               AbsoluteThickness[2], 
               RGBColor[0, 1, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 52.}, {0, 2.40289659099667}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.011000000000000001`], 
              AbsoluteThickness[2], 
              RGBColor[0, 1, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{{}, {}, 
        Annotation[{
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[2], 
           RGBColor[0, 1, 0]], 
          Line[CompressedData["
1:eJw1021IU1EYB/C7mWaQZm7RqLV8qTWmlE63mk73n9t0sxWR6WCs0mLmLCqk
+rCMrhpKIbLsQxJBkwis/JDRiwk5Ry0js8RcOSNJsEJCMWy+kC8VPvfA5fDj
zz085znnxB85td/BZxhG+e/7P3NjoTrJkbfuumZZk9rYjpmoa+5mLcVQ5cwK
/Qlt5Ei4BxP7dkd1kGPg1bQtyMd9ZCH0a068GLJ1k0UYqLd+LS3pJYvRevuW
5Wh0PzkOqqqWC8/6AuQE3Dhk0f6eD5K34OPKuniRZ5gsxVvBHldoeIQsQ8Qr
u1j6YJQsR+OsL3Tf/4OcDGWkpOCc5Cd5Oz7buz/Jn0yQUyATWjpDhl/kVCye
fOgpM0+RFXgjLZ10lITIaeguCq/qvzRDTkfDRFlYTescWQlxbf1Uds8fsgqy
SlfUwcACeSdW6DYIRN4l8i5c0fgyN3cyWLYaxbXt725W8cgZiE09bjVu5ZMz
UXhx8UzFHc4aeCqdhwuWOGch4rRix9OUMHI20ngxwXg1Zy22ZbQ38NZzBgZ1
QVVXL/3PArI5n0BczK2nQ4Uoycb0Uz2sDsLpnrFFGVdfDpiER8G1TqqfzYHB
mv5BksztTw+byz7y5Rjtn9XDpXzc3FjH9ceA1b5VV5Pc1D/WgHveCL2/huuv
Efmb+KOFTuo/awQTeO1VG7nzyYVrfmOTTUznx+ZCFR13OfB9nPI8nN+Xqu7y
jFGeh6JC49nw8m+Um1A2+ryXb6L7xJpQPW1LHCgfotwMRdzdvU0H6L6yZrxv
ycwa4r2kPB/c+/kLMHDfzQ==
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 52.}, {0, 2.40289659099667}}, 
         "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[0.011000000000000001`], 
            AbsoluteThickness[2], 
            RGBColor[0, 1, 0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, {{}, 
    InterpretationBox[{
      TagBox[{{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[0.011000000000000001`], 
          AbsoluteThickness[2], LineBox[CompressedData["
1:eJw102tIU2Ecx/GTaQWzu6JZCzUxWTHSnJUt99vmdE42KIUudrFohmlNh2GU
wZxE9qK0skQssUJfmNM8hAU2Q5kvjMzsxeiyhTZlmXlNO5p0xf9z4HD48OXh
+T/wnLATpn1GH47jZP/e/1/2/LJuMSYHVsoXNKEoCPliW+noUFBG6UZpgLKz
l7wMoZ4hw+9sJ3kVTD2ytOWtLnIAhPS0gZbcAXIw5PX5ZkPWIHkDiqsr7o8o
veRQ+PK8O31mmBwO/9UdWTWF38gRMBrOlg+2j5EjkRGSOjyZOUGOwu17Jn1L
wiRZggcvJR6nwLwVqZ7D0c3XpshSmFpuKMJ9vpO3IbTow13RQeZoaN6cESpu
McdgbKRb1/qEeTvU1kvZbjtzLPSHxs+VPmaW4dGmK5H6MuY4XO/02KMymXfg
SJH5wFoJ804I4zlfvVNsvl14zt+Zz3Awx2PvzWmzoY55N4I3X6iXVjPLIb34
sE1vY94D3qpyxvQzJ+CkYW6xPI7tp0BZoH9XRRMzkBddO/pZO71gC9CqrPXt
/kPmlOgSXhT7vJ6hrkR7bHm8X8MP6irwEUH8oqsCdRVEBqNGcWyWuhrNS9+6
nOI56mr0FeTnVD4lc4mYrXnXlCv+ST0RefbS/pBEMqfBeb633RzGugZWd5Xe
1sjWJ6FbrCrhPtF+liTMrzjummykebhkSPavb1OvoXktycg+2lDp8GPn06Ku
79QzXQndF4sWp5cUxIm4UeopeFUorPP2DFFPgUgWVHv543vqOrD/5y/HWfxp

           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.011000000000000001`], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Line[CompressedData["
1:eJw102tIU2Ecx/GTaQWzu6JZCzUxWTHSnJUt99vmdE42KIUudrFohmlNh2GU
wZxE9qK0skQssUJfmNM8hAU2Q5kvjMzsxeiyhTZlmXlNO5p0xf9z4HD48OXh
+T/wnLATpn1GH47jZP/e/1/2/LJuMSYHVsoXNKEoCPliW+noUFBG6UZpgLKz
l7wMoZ4hw+9sJ3kVTD2ytOWtLnIAhPS0gZbcAXIw5PX5ZkPWIHkDiqsr7o8o
veRQ+PK8O31mmBwO/9UdWTWF38gRMBrOlg+2j5EjkRGSOjyZOUGOwu17Jn1L
wiRZggcvJR6nwLwVqZ7D0c3XpshSmFpuKMJ9vpO3IbTow13RQeZoaN6cESpu
McdgbKRb1/qEeTvU1kvZbjtzLPSHxs+VPmaW4dGmK5H6MuY4XO/02KMymXfg
SJH5wFoJ804I4zlfvVNsvl14zt+Zz3Awx2PvzWmzoY55N4I3X6iXVjPLIb34
sE1vY94D3qpyxvQzJ+CkYW6xPI7tp0BZoH9XRRMzkBddO/pZO71gC9CqrPXt
/kPmlOgSXhT7vJ6hrkR7bHm8X8MP6irwEUH8oqsCdRVEBqNGcWyWuhrNS9+6
nOI56mr0FeTnVD4lc4mYrXnXlCv+ST0RefbS/pBEMqfBeb633RzGugZWd5Xe
1sjWJ6FbrCrhPtF+liTMrzjummykebhkSPavb1OvoXktycg+2lDp8GPn06Ku
79QzXQndF4sWp5cUxIm4UeopeFUorPP2DFFPgUgWVHv543vqOrD/5y/HWfxp

              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 52.}, {0, 1.6416271944870822`}}, 
            "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.011000000000000001`], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 52.}, {0, 1.6416271944870822`}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.011000000000000001`], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{{}, {}, 
        Annotation[{
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJw102tIU2Ecx/GTaQWzu6JZCzUxWTHSnJUt99vmdE42KIUudrFohmlNh2GU
wZxE9qK0skQssUJfmNM8hAU2Q5kvjMzsxeiyhTZlmXlNO5p0xf9z4HD48OXh
+T/wnLATpn1GH47jZP/e/1/2/LJuMSYHVsoXNKEoCPliW+noUFBG6UZpgLKz
l7wMoZ4hw+9sJ3kVTD2ytOWtLnIAhPS0gZbcAXIw5PX5ZkPWIHkDiqsr7o8o
veRQ+PK8O31mmBwO/9UdWTWF38gRMBrOlg+2j5EjkRGSOjyZOUGOwu17Jn1L
wiRZggcvJR6nwLwVqZ7D0c3XpshSmFpuKMJ9vpO3IbTow13RQeZoaN6cESpu
McdgbKRb1/qEeTvU1kvZbjtzLPSHxs+VPmaW4dGmK5H6MuY4XO/02KMymXfg
SJH5wFoJ804I4zlfvVNsvl14zt+Zz3Awx2PvzWmzoY55N4I3X6iXVjPLIb34
sE1vY94D3qpyxvQzJ+CkYW6xPI7tp0BZoH9XRRMzkBddO/pZO71gC9CqrPXt
/kPmlOgSXhT7vJ6hrkR7bHm8X8MP6irwEUH8oqsCdRVEBqNGcWyWuhrNS9+6
nOI56mr0FeTnVD4lc4mYrXnXlCv+ST0RefbS/pBEMqfBeb633RzGugZWd5Xe
1sjWJ6FbrCrhPtF+liTMrzjummykebhkSPavb1OvoXktycg+2lDp8GPn06Ku
79QzXQndF4sWp5cUxIm4UeopeFUorPP2DFFPgUgWVHv543vqOrD/5y/HWfxp

           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 52.}, {0, 1.6416271944870822`}}, 
         "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[0.011000000000000001`], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["EE", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["l", HoldForm], TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{410.83333333333337`, Automatic},
  LabelStyle->Directive[FontSize -> 15, FontFamily -> "Times"],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->Full,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9018965886368885`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"982303f0-a559-48ed-9eeb-2d4224f12fb9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "Section",
 CellChangeTimes->{{3.902227122870722*^9, 
  3.902227125352254*^9}},ExpressionUUID->"613266b8-0f32-405b-b4e6-\
a119376de2c1"],

Cell[TextData[{
 "D. Raveh and R. I. Nepomechie, \[OpenCurlyDoubleQuote]q-analog qudit Dicke \
states,\[CloseCurlyDoubleQuote] arXiv:",
 ButtonBox["2308.08392",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/2308.08392"], None},
  ButtonNote->"https://arxiv.org/abs/2308.08392"],
 " [quant-ph]."
}], "ItemNumbered",
 CellChangeTimes->{{3.9022293024597516`*^9, 3.90222938646935*^9}, {
  3.9022295294876304`*^9, 3.902229529491719*^9}, {3.90242708318828*^9, 
  3.9024270831903367`*^9}},ExpressionUUID->"edc40090-79a9-456d-aad5-\
fd72f068d26b"],

Cell[TextData[{
 "Z.-H. Li and A.-M. Wang, \[OpenCurlyDoubleQuote]Entanglement entropy in \
quasi-symmetric multi-qubit states,\[CloseCurlyDoubleQuote] Int. J. Quant. \
Inf. 13 no. 02, (2015) 1550007, arXiv:",
 ButtonBox["1310.3089",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/1310.3089"], None},
  ButtonNote->"https://arxiv.org/abs/1310.3089"],
 " [quant-ph]."
}], "ItemNumbered",
 CellChangeTimes->{{3.9022293024597516`*^9, 3.90222938646935*^9}, {
  3.9022295635776205`*^9, 3.902229568743044*^9}, {3.9024270641166086`*^9, 
  3.9024270641181207`*^9}},ExpressionUUID->"10c4d69c-1a62-4a4c-a6ea-\
9ca826021371"],

Cell["\<\
R. P. Stanley, Enumerative Combinatorics, vol. 1. Cambridge University Press, \
2011. 2nd edition.\
\>", "ItemNumbered",
 CellChangeTimes->{{3.9022293036696243`*^9, 3.902229303673156*^9}, {
  3.9022294374079275`*^9, 3.9022294476358557`*^9}, {3.90222959453691*^9, 
  3.902229595241546*^9}},ExpressionUUID->"3615ccbc-860b-4802-876d-\
86297f9761cd"],

Cell[TextData[{
 "V. Popkov, M. Salerno, and G. Schutz, \[OpenCurlyDoubleQuote]Entangling \
power of permutation-invariant quantum states,\[CloseCurlyDoubleQuote] Phys. \
Rev. A 72 no. 3, (Sept., 2005) 032327, arXiv:quant-ph/",
 ButtonBox["0506209",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/quant-ph/0506209"], None},
  ButtonNote->"https://arxiv.org/abs/quant-ph/0506209"],
 " [quant-ph]."
}], "ItemNumbered",
 CellChangeTimes->{{3.902229486936957*^9, 3.9022295231533327`*^9}, {
  3.9022295724812546`*^9, 3.902229573072837*^9}, {3.902427127003458*^9, 
  3.902427127004734*^9}},ExpressionUUID->"7015a62d-5e54-422e-b71c-\
2cb62a1d4706"],

Cell[TextData[{
 "J. A. Carrasco, F. Finkel, A. Gonzalez-Lopez, M. A. Rodriguez, and P. \
Tempesta, \[OpenCurlyDoubleQuote]Generalized isotropic Lipkin\[Dash]Meshkov\
\[Dash]Glick models: ground state entanglement and quantum entropies,\
\[CloseCurlyDoubleQuote] J. Stat. Mech. 1603 no. 3, (2016) 033114, arXiv:",
 ButtonBox["1511.09346",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/1511.09346"], None},
  ButtonNote->"https://arxiv.org/abs/1511.09346"],
 " [quant-ph]."
}], "ItemNumbered",
 CellChangeTimes->{{3.902229486936957*^9, 3.902229493443059*^9}, 
   3.902229523943595*^9, {3.9022295752005014`*^9, 3.902229587644779*^9}, {
   3.902405291187539*^9, 3.9024053032286367`*^9}, {3.9024270189616575`*^9, 
   3.9024270189616575`*^9}},ExpressionUUID->"18e22c59-0ef5-481b-a41c-\
af3e00bfb1f1"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1012.5, 495.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1. Inherited,
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8e3d857d-2530-4a0d-bb56-75c8fca8a2d8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 165, 3, 98, "Title",ExpressionUUID->"e52ff51a-c000-4566-93b6-2d37fff3fdc8"],
Cell[748, 27, 182, 3, 31, "Author",ExpressionUUID->"0e7156ef-f6e0-4e83-96e7-7a5ebea3d181"],
Cell[933, 32, 191, 3, 31, "Affiliation",ExpressionUUID->"c19e0f5d-011c-411e-bea4-d84c9b8a44da"],
Cell[1127, 37, 412, 11, 35, "Text",ExpressionUUID->"5a48df67-224b-4f3e-9067-c61a9fe43d08"],
Cell[CellGroupData[{
Cell[1564, 52, 187, 3, 67, "Section",ExpressionUUID->"6f63526e-e1e3-43ba-b715-c813f7817b78"],
Cell[1754, 57, 14425, 350, 465, "Text",ExpressionUUID->"051499d9-00c8-41d7-aec5-0e601c91d061"],
Cell[16182, 409, 1423, 27, 37, "Text",ExpressionUUID->"4ecee5db-0a67-49ee-a2fa-1ebc797d91a5"],
Cell[17608, 438, 380, 8, 35, "Text",ExpressionUUID->"b65222cf-bbba-4e38-9b1c-ca334b59fa27"],
Cell[17991, 448, 3445, 93, 295, "Input",ExpressionUUID->"67a50e96-d17a-44e5-811b-2c0d66dd409e"],
Cell[CellGroupData[{
Cell[21461, 545, 270, 5, 28, "Input",ExpressionUUID->"ce8371ef-c92e-45be-b0c7-7c366182d325"],
Cell[21734, 552, 1776, 46, 133, "Output",ExpressionUUID->"d8ba0c73-cf7e-47d0-8404-112668b51483"]
}, Open  ]],
Cell[23525, 601, 1486, 26, 105, "Text",ExpressionUUID->"5377df8f-a557-46d0-9ad1-705506b06d53"],
Cell[25014, 629, 1123, 28, 67, "Input",ExpressionUUID->"2b0d3c19-9f6d-4789-b2d4-83a9d3ca33d9"],
Cell[CellGroupData[{
Cell[26162, 661, 337, 8, 28, "Input",ExpressionUUID->"2f6f77ec-0dbb-4a62-972b-24e4cd0b1a7d"],
Cell[26502, 671, 1326, 42, 51, "Output",ExpressionUUID->"49350dd5-aa2b-4ccf-9add-f256b60543d4"]
}, Open  ]],
Cell[27843, 716, 279, 6, 35, "Text",ExpressionUUID->"50bfe8f6-2fd2-4e2b-8264-825b4e908b64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28159, 727, 700, 17, 70, "Section",ExpressionUUID->"881c0c84-acd0-4c97-b3a4-ac32ae9720d6"],
Cell[28862, 746, 10667, 271, 343, "Text",ExpressionUUID->"407a2ff2-4af8-47ad-ba61-c287f7ddf166"],
Cell[39532, 1019, 12666, 361, 871, "Input",ExpressionUUID->"137e184c-2a24-48ec-995d-7044bb5ce707"],
Cell[CellGroupData[{
Cell[52223, 1384, 420, 8, 28, "Input",ExpressionUUID->"fd7317f6-159b-4065-b511-7d9db9fbb971"],
Cell[52646, 1394, 6085, 185, 295, "Output",ExpressionUUID->"2ffa5af8-3a39-469a-95eb-0eee3e4b5cc0"]
}, Open  ]],
Cell[58746, 1582, 623, 16, 37, "Text",ExpressionUUID->"2490633c-3377-4fff-b2bd-e77b6fbc151a"],
Cell[CellGroupData[{
Cell[59394, 1602, 565, 14, 48, "Input",ExpressionUUID->"093108fa-bfcf-4ef3-b3e0-54ddbe71bcd1"],
Cell[59962, 1618, 205, 3, 32, "Output",ExpressionUUID->"8ce08561-5d89-4edf-8d62-0016df7c76cb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60216, 1627, 234, 4, 67, "Section",ExpressionUUID->"79aa89d3-c808-4bf7-9030-63192f532cef"],
Cell[CellGroupData[{
Cell[60475, 1635, 171, 3, 45, "Subsubsection",ExpressionUUID->"e3011c3e-7399-48e6-8255-f300a4b4062c"],
Cell[60649, 1640, 786, 13, 58, "Text",ExpressionUUID->"7d255f13-0179-44d4-bc54-ab57035192fa"],
Cell[61438, 1655, 1500, 35, 67, "Input",ExpressionUUID->"691f5777-8705-4559-865d-c960bed8d3ec"],
Cell[CellGroupData[{
Cell[62963, 1694, 568, 12, 28, "Input",ExpressionUUID->"9f3ef5ee-fd63-4910-9007-ac1c041dd988"],
Cell[63534, 1708, 1373, 38, 53, "Output",ExpressionUUID->"171a09a0-4c2e-4589-bc4b-a5e352794c22"]
}, Open  ]],
Cell[64922, 1749, 5849, 132, 197, "Text",ExpressionUUID->"65dba9b6-057d-47e8-86f3-196edda09884"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70808, 1886, 199, 3, 45, "Subsubsection",ExpressionUUID->"c3448288-0791-4f25-aff8-7b0789c15445"],
Cell[71010, 1891, 6415, 154, 312, "Text",ExpressionUUID->"6bbb8827-5da0-406c-a0fd-331aad55b4ff"],
Cell[77428, 2047, 6747, 190, 504, "Input",ExpressionUUID->"68ad6095-babb-43c2-819a-27dad7a9cb71"],
Cell[84178, 2239, 223, 5, 35, "Text",ExpressionUUID->"1f670614-c23e-4b2e-8650-b629acff5027"],
Cell[CellGroupData[{
Cell[84426, 2248, 457, 12, 48, "Input",ExpressionUUID->"352f2278-99f7-4eb4-831a-dcc9e4d1bc81"],
Cell[84886, 2262, 184, 3, 32, "Output",ExpressionUUID->"9fff1dc6-2bae-465d-8230-526bb20a811e"]
}, Open  ]],
Cell[85085, 2268, 1146, 28, 85, "Text",ExpressionUUID->"a40086fa-3f06-495d-9538-654b07a79c8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86268, 2301, 188, 3, 45, "Subsubsection",ExpressionUUID->"1c4edf0e-7402-47e1-9620-0ac70cfe8a27"],
Cell[86459, 2306, 6463, 167, 142, "Text",ExpressionUUID->"47d74be1-2916-4e98-aa3c-fc0f171b714c"],
Cell[92925, 2475, 3152, 76, 105, "Input",ExpressionUUID->"7eb94525-d88c-47d0-bf20-cd78fd1463d6"],
Cell[CellGroupData[{
Cell[96102, 2555, 745, 12, 28, "Input",ExpressionUUID->"edcd7f39-acd6-4182-89e8-376053e55aa1"],
Cell[96850, 2569, 854, 12, 32, "Output",ExpressionUUID->"56325b0e-9ea3-4670-8808-f3f4157887b9"]
}, Open  ]],
Cell[97719, 2584, 1152, 25, 83, "Text",ExpressionUUID->"ffdd49c4-f52e-4928-bee0-efc33511de47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98908, 2614, 164, 3, 45, "Subsubsection",ExpressionUUID->"5926e680-1832-4e00-b5e9-8ec55de490ec"],
Cell[99075, 2619, 12545, 237, 192, "Text",ExpressionUUID->"eedaaf73-ea64-4b9b-a217-98102d9f9fa5"],
Cell[111623, 2858, 1274, 35, 86, "Input",ExpressionUUID->"349ea370-d0ad-4311-9876-2e709d62b5d3"],
Cell[CellGroupData[{
Cell[112922, 2897, 291, 6, 28, "Input",ExpressionUUID->"16cd0587-3126-4843-a810-c22b8bab53c8"],
Cell[113216, 2905, 203, 3, 32, "Output",ExpressionUUID->"386d1988-c4a0-4626-b3f2-8916b726795c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[113480, 2915, 165, 3, 67, "Section",ExpressionUUID->"20a66f3a-8da7-4e16-8f93-ebc4af14a989"],
Cell[113648, 2920, 11480, 291, 325, "Text",ExpressionUUID->"0cabd341-4ef3-489a-a508-786bf6f99b54"],
Cell[125131, 3213, 1291, 33, 37, "Text",ExpressionUUID->"3a6600dc-7068-4e7a-889f-fbc66402edc7"],
Cell[126425, 3248, 3600, 101, 163, "Input",ExpressionUUID->"d5606677-4723-422b-816d-00d4fdafa5b2"],
Cell[CellGroupData[{
Cell[130050, 3353, 304, 7, 28, "Input",ExpressionUUID->"80e6c560-d132-4db1-ada5-41df4e5cbbbc"],
Cell[130357, 3362, 203, 3, 32, "Output",ExpressionUUID->"661f4900-7856-4d2a-8b50-d97fbd4ce3e2"]
}, Open  ]],
Cell[130575, 3368, 2514, 65, 104, "Text",ExpressionUUID->"bd9b3e6a-7506-4fb4-83fe-92b4dd19abf6"],
Cell[133092, 3435, 3420, 93, 124, "Input",ExpressionUUID->"3281156b-6e79-4f4b-a037-9e6632e7dad3"],
Cell[136515, 3530, 295, 5, 35, "Text",ExpressionUUID->"3084cfee-cd25-4181-874d-51dce55ddf38"],
Cell[136813, 3537, 1422, 38, 105, "Input",ExpressionUUID->"dbadff6b-bad0-4987-ab91-4a2d9d92647f"],
Cell[CellGroupData[{
Cell[138260, 3579, 268, 6, 28, "Input",ExpressionUUID->"dd23e20e-957c-4334-9107-5a820efba2c2"],
Cell[138531, 3587, 30482, 649, 290, "Output",ExpressionUUID->"982303f0-a559-48ed-9eeb-2d4224f12fb9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169062, 4242, 155, 3, 67, "Section",ExpressionUUID->"613266b8-0f32-405b-b4e6-a119376de2c1"],
Cell[169220, 4247, 566, 13, 32, "ItemNumbered",ExpressionUUID->"edc40090-79a9-456d-aad5-fd72f068d26b"],
Cell[169789, 4262, 640, 14, 53, "ItemNumbered",ExpressionUUID->"10c4d69c-1a62-4a4c-a6ea-9ca826021371"],
Cell[170432, 4278, 356, 7, 32, "ItemNumbered",ExpressionUUID->"3615ccbc-860b-4802-876d-86297f9761cd"],
Cell[170791, 4287, 667, 14, 53, "ItemNumbered",ExpressionUUID->"7015a62d-5e54-422e-b71c-2cb62a1d4706"],
Cell[171461, 4303, 822, 16, 53, "ItemNumbered",ExpressionUUID->"18e22c59-0ef5-481b-a41c-af3e00bfb1f1"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> supplementary_material/q-Dicke_state_preparation_checks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     71092,       1813]
NotebookOptionsPosition[     65453,       1701]
NotebookOutlinePosition[     65847,       1717]
CellTagsIndexPosition[     65804,       1714]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.900767167870891*^9, 3.9007671694024973`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"cda1eeaf-6786-4118-92c2-564cb962310b"],

Cell[TextData[{
 "For further details, please see the post at\n\n",
 ButtonBox["https://community.wolfram.com/groups/-/m/t/3007383",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://community.wolfram.com/groups/-/m/t/3007383"], None},
  ButtonNote->"https://community.wolfram.com/groups/-/m/t/3007383"]
}], "Text",
 CellChangeTimes->{{3.911890883864094*^9, 
  3.911890915693186*^9}},ExpressionUUID->"72f723a0-cb32-47fc-9d76-\
2fc6bde9041d"],

Cell[CellGroupData[{

Cell["q-qudit Dicke state construction using sum formula", "Section",
 CellChangeTimes->{{3.901055542478253*^9, 
  3.901055584769526*^9}},ExpressionUUID->"0cfb7d72-9f6a-4332-9a95-\
0060d03c7853"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Tensor", " ", "product", " ", "for", " ", "vectors"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"KP", "[", 
     RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"q", "-", "bracket"}], ",", " ", 
     RowBox[{"q", "-", "factorial"}], ",", " ", 
     RowBox[{"q", "-", "multinomial"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"brq", "[", 
     RowBox[{"x_", ",", "1"}], "]"}], ":=", "x"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"brq", "[", 
     RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", "^", "x"}], "-", 
       RowBox[{"q", "^", 
        RowBox[{"-", "x"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"1", "/", "q"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"facq", "[", 
     RowBox[{"0", ",", "q_"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"facq", "[", 
     RowBox[{"x_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"brq", "[", 
      RowBox[{"x", ",", "q"}], "]"}], "*", 
     RowBox[{"facq", "[", 
      RowBox[{
       RowBox[{"x", "-", "1"}], ",", "q"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"multinomq", "[", 
     RowBox[{"k_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Expand", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"facq", "[", 
        RowBox[{
         RowBox[{"Total", "[", "k", "]"}], ",", "q"}], "]"}], "/", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"facq", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "k", "]"}]}], "}"}]}], "]"}]}], "]"}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Generate", " ", "set", " ", "of", " ", "all", " ", "permutations", " ", 
     "from", " ", "identity", " ", "permutation"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"idperm", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"#", "-", "1"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], ",", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "k", "]"}], "]"}]}], "]"}], "//", 
     "Flatten"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Perm", "[", "k_", "]"}], ":=", 
    RowBox[{"Permutations", "[", 
     RowBox[{"idperm", "[", "k", "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Define", " ", "inversion", " ", "number", " ", "and", " ", "maximum", 
     " ", "inversion", " ", "number"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"inv", "[", "p_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ">", 
         RowBox[{"p", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", "1", ",", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "p", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"J", "[", "k_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "*", 
       RowBox[{"k", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "k", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Generate", " ", "for", " ", "a", " ", "fixed", " ", "permutation", " ", 
      "p", " ", "the", " ", "corresponding", " ", "ket", " ", "with", " ", 
      "its", " ", "q"}], "-", 
     RowBox[{
     "factor", " ", "by", " ", "applying", " ", "tensor", " ", "products", 
      " ", "on", " ", "the", " ", "computation", " ", "basis", " ", "states", 
      " ", "sHat"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sHat", "[", 
     RowBox[{"i_", ",", "d_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{
        RowBox[{"i", "+", "1"}], ",", "j"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"onepermqC", "[", 
     RowBox[{"p_", ",", "k_", ",", "q_", ",", "a_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", " ", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{"I", " ", "a"}], ")"}]}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"J", "[", "k", "]"}], "/", "2"}], "-", 
        RowBox[{"inv", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{"KP", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"sHat", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Length", "[", "k", "]"}]}], "]"}], "&"}], "/@", "p"}], 
       ")"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Sum", " ", "over", " ", "all", " ", "permutations", " ", "and", " ", 
     "normalize"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DickeSumqC", "[", 
     RowBox[{"k_", ",", "q_", ",", "a_"}], "]"}], ":=", 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"onepermqC", "[", 
        RowBox[{"#", ",", "k", ",", "q", ",", "a"}], "]"}], "&"}], "/@", 
      RowBox[{"Perm", "[", "k", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DickeSumNormqC", "[", 
     RowBox[{"k_", ",", "q_", ",", "a_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"multinomq", "[", 
        RowBox[{"k", ",", "q"}], "]"}], "]"}]}], 
     RowBox[{"DickeSumqC", "[", 
      RowBox[{"k", ",", "q", ",", "a"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9006983095046835`*^9, 3.900698338479858*^9}, {
   3.9006984095976877`*^9, 3.9006985331425576`*^9}, {3.900698589180944*^9, 
   3.9006985893715415`*^9}, {3.9006987378799305`*^9, 3.900698769018145*^9}, {
   3.900713251937262*^9, 3.900713298611684*^9}, {3.901053364168936*^9, 
   3.901053367217908*^9}, {3.9010535154439745`*^9, 3.901053547040127*^9}, {
   3.9010538063137393`*^9, 3.901053829151456*^9}, {3.90105387900812*^9, 
   3.901053949375468*^9}, {3.9010540210358057`*^9, 3.9010541361805096`*^9}, {
   3.9010541958511643`*^9, 3.9010543986413507`*^9}, {3.9010545280571003`*^9, 
   3.90105456201966*^9}, 3.9010546058764687`*^9, {3.9010546363351707`*^9, 
   3.901054696093198*^9}, {3.901054737786482*^9, 3.901054922460683*^9}, {
   3.901054962411553*^9, 3.9010549793087*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"10fcf531-0767-4b7e-af73-cdefa8bdcdf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["q-qudit Dicke state examples", "Section",
 CellChangeTimes->{{3.9010553230930357`*^9, 
  3.901055345685107*^9}},ExpressionUUID->"55ccf62c-afa6-4e4b-a59a-\
995f3986ee93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DickeSumNormqC", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], ",", "1", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.9010553555801325`*^9, 3.9010553941999216`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"75377d08-18ec-4e66-af88-6c1e9a099e74"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.90105538730033*^9, 3.901055395143068*^9}, 
   3.9010554928473215`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"577beafd-c8e0-496c-940b-e2ad2fa307af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DickeSumNormqC", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "q", ",", "a"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.901053373626896*^9, 3.9010533883601065`*^9}, {
  3.901053859774022*^9, 3.9010538598697615`*^9}, {3.9010540021363177`*^9, 
  3.901054002808128*^9}, {3.901054189238248*^9, 3.9010541910018425`*^9}, {
  3.901054482787097*^9, 3.9010545012125406`*^9}, {3.901054990112618*^9, 
  3.901055007560363*^9}, {3.901055042820088*^9, 3.901055208022456*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"cb8c8e8c-2b14-4a08-98ca-26312b0673a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "a"}]], " ", "q"}], ")"}], 
     RowBox[{"5", "/", "2"}]], 
    SqrtBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "5"]], "+", 
      FractionBox["2", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["3", "q"], "+", 
      RowBox[{"3", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      SuperscriptBox["q", "5"]}]]], ",", "0", ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "a"}]], " ", "q"}], ")"}], 
     RowBox[{"3", "/", "2"}]], 
    SqrtBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "5"]], "+", 
      FractionBox["2", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["3", "q"], "+", 
      RowBox[{"3", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      SuperscriptBox["q", "5"]}]]], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "a"}]], " ", "q"}]], 
    SqrtBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "5"]], "+", 
      FractionBox["2", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["3", "q"], "+", 
      RowBox[{"3", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      SuperscriptBox["q", "5"]}]]], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "a"}]], " ", "q"}], ")"}], 
     RowBox[{"3", "/", "2"}]], 
    SqrtBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "5"]], "+", 
      FractionBox["2", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["3", "q"], "+", 
      RowBox[{"3", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      SuperscriptBox["q", "5"]}]]], ",", "0", ",", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "a"}]], " ", "q"}]], 
    SqrtBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "5"]], "+", 
      FractionBox["2", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["3", "q"], "+", 
      RowBox[{"3", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      SuperscriptBox["q", "5"]}]]], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "a"}]], " ", "q"}]], 
    SqrtBox[
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "5"]], "+", 
      FractionBox["2", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["3", "q"], "+", 
      RowBox[{"3", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      SuperscriptBox["q", "5"]}]]], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "a"}]], " ", "q"}]], " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "5"]], "+", 
       FractionBox["2", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["3", "q"], "+", 
       RowBox[{"3", " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       SuperscriptBox["q", "5"]}]]}]], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "a"}]], " ", "q"}]], " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "5"]], "+", 
       FractionBox["2", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["3", "q"], "+", 
       RowBox[{"3", " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       SuperscriptBox["q", "5"]}]]}]], ",", "0", ",", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "a"}]], " ", "q"}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "5"]], "+", 
       FractionBox["2", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["3", "q"], "+", 
       RowBox[{"3", " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       SuperscriptBox["q", "5"]}]]}]], ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "a"}]], " ", "q"}]], " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "5"]], "+", 
       FractionBox["2", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["3", "q"], "+", 
       RowBox[{"3", " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       SuperscriptBox["q", "5"]}]]}]], ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "a"}]], " ", "q"}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "5"]], "+", 
       FractionBox["2", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["3", "q"], "+", 
       RowBox[{"3", " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       SuperscriptBox["q", "5"]}]]}]], ",", "0", ",", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "a"}]], " ", "q"}], ")"}], 
      RowBox[{"5", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["q", "5"]], "+", 
       FractionBox["2", 
        SuperscriptBox["q", "3"]], "+", 
       FractionBox["3", "q"], "+", 
       RowBox[{"3", " ", "q"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       SuperscriptBox["q", "5"]}]]}]], ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9010533900729475`*^9, {3.901053861880511*^9, 3.9010538900353823`*^9}, {
   3.9010539752383704`*^9, 3.9010540034718637`*^9}, {3.9010541658320675`*^9, 
   3.901054218123619*^9}, {3.901054483867592*^9, 3.9010545018503494`*^9}, {
   3.9010549859368305`*^9, 3.9010550081948943`*^9}, 3.901055044440471*^9, {
   3.90105510999335*^9, 3.9010551686402545`*^9}, 3.9010552089373493`*^9, 
   3.9010554954042006`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"51268829-8460-4aa1-911d-eb06c9fae604"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with Qiskit", "Section",
 CellChangeTimes->{{3.901014323596527*^9, 
  3.901014367657466*^9}},ExpressionUUID->"bad1d9d1-7b46-4630-8cc9-\
6a6450049153"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Set", " ", "j"}], "=", 
    RowBox[{
    "I", " ", "for", " ", "it", " ", "to", " ", "run", " ", "properly"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"j", "=", "I"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.900763496864266*^9, 3.900763499359338*^9}, {
  3.9010554341209188`*^9, 3.901055461048324*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"8408c496-d49c-4581-913c-e475b00bc91c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=", "1.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", "0.3"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9007673820391197`*^9, 3.900767406980356*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1ec9b9f8-5c18-4122-9a5e-f9cb096c7b04"],

Cell[CellGroupData[{

Cell["n = 2; l = 1", "Subsection",
 CellChangeTimes->{{3.900767219391419*^9, 
  3.9007672613343983`*^9}},ExpressionUUID->"bec2d3ac-dc50-4773-9dff-\
5a89654c6f1c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "2"}], ";", " ", 
  RowBox[{"l", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "-", "l"}], ",", "l"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DickeSumNormqC", "[", 
  RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9006990527097*^9, 3.9006990685014286`*^9}, {
  3.900699099162098*^9, 3.9006991315697393`*^9}, {3.9007133073833323`*^9, 
  3.90071330866407*^9}, {3.900763379548587*^9, 3.9007634505276365`*^9}, {
  3.900767263096261*^9, 3.900767275638969*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"b38fad04-9ef2-4a6b-a84f-9126c5de9f50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.7837236761049212`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.1184482486855659`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.6028643662345547`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.0911140374504353`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900763383109168*^9, {3.90076344571352*^9, 3.9007634508554482`*^9}, {
   3.900767269851701*^9, 3.9007672761832314`*^9}, 3.900767411733444*^9, 
   3.9010554723240027`*^9, 3.90105551631063*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"dffffe88-2fa9-40e3-a221-bc2859c927df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qiskit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.78372368", "+", 
      RowBox[{"0.11844825", "j"}]}], ",", 
     RowBox[{"0.60286437", "-", 
      RowBox[{"0.09111404", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Threshold", "[", 
   RowBox[{
    RowBox[{"qiskit", "-", 
     RowBox[{"DickeSumNormqC", "[", 
      RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], ",", "1*^-5"}], "]"}], "//",
   "DeleteDuplicates"}]}], "Input",
 CellChangeTimes->{{3.9007064173899374`*^9, 3.900706443956127*^9}, {
   3.9007082491915207`*^9, 3.9007082501353593`*^9}, 3.900712952125648*^9, {
   3.9007131527335887`*^9, 3.9007131673433695`*^9}, {3.900713329197768*^9, 
   3.9007133338144274`*^9}, {3.900713507931345*^9, 3.900713513225487*^9}, {
   3.9007136038738484`*^9, 3.900713611274844*^9}, {3.9007189610659122`*^9, 
   3.9007190575292053`*^9}, 3.9007460764080067`*^9, {3.9007504249811077`*^9, 
   3.9007504296227665`*^9}, 3.900755444905385*^9, {3.900755479377657*^9, 
   3.900755497724748*^9}, {3.900763579818369*^9, 3.900763627081978*^9}, {
   3.90076736149821*^9, 3.900767361876361*^9}, 3.9007674310776987`*^9, {
   3.900767532941626*^9, 3.900767580914274*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"01951537-d9e6-40ac-82a2-c0c6a634f57d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "+", 
   RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900763506797126*^9, {3.900763581635536*^9, 3.900763628143467*^9}, 
   3.900767434867247*^9, 3.900767534222777*^9, 3.9007675821460752`*^9, 
   3.9010554743802795`*^9, 3.901055518352763*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"5aa91bb5-1dc5-4db7-91d6-e05c12d4229c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["n = 3; l = 1", "Subsection",
 CellChangeTimes->{{3.900767219391419*^9, 3.9007672613343983`*^9}, 
   3.9007676119590673`*^9},ExpressionUUID->"8595751d-30c5-4f50-8892-\
b823791beca5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "3"}], ";", " ", 
  RowBox[{"l", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "-", "l"}], ",", "l"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DickeSumNormqC", "[", 
  RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9006990527097*^9, 3.9006990685014286`*^9}, {
   3.900699099162098*^9, 3.9006991315697393`*^9}, {3.9007133073833323`*^9, 
   3.90071330866407*^9}, {3.900763379548587*^9, 3.9007634505276365`*^9}, {
   3.900767263096261*^9, 3.900767275638969*^9}, 3.900767613251422*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"de98b71d-1f86-42ac-9e86-06c452016885"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.6855659235687247`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.2120703916569069`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.5520132526580764`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.4056603098039791`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.12548543885024077`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900763383109168*^9, {3.90076344571352*^9, 3.9007634508554482`*^9}, {
   3.900767269851701*^9, 3.9007672761832314`*^9}, 3.900767411733444*^9, 
   3.9007676142419157`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"5ef61b88-f5dc-4871-aad8-93ee0174b819"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qiskit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.68556592", "+", 
      RowBox[{"0.21207039", "j"}]}], ",", 
     RowBox[{"0.55201325", "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.40566031", "-", 
      RowBox[{"0.12548544", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Threshold", "[", 
   RowBox[{
    RowBox[{"qiskit", "-", 
     RowBox[{"DickeSumNormqC", "[", 
      RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], ",", "1*^-5"}], "]"}], "//",
   "DeleteDuplicates"}]}], "Input",
 CellChangeTimes->{{3.9007064173899374`*^9, 3.900706443956127*^9}, {
   3.9007082491915207`*^9, 3.9007082501353593`*^9}, 3.900712952125648*^9, {
   3.9007131527335887`*^9, 3.9007131673433695`*^9}, {3.900713329197768*^9, 
   3.9007133338144274`*^9}, {3.900713507931345*^9, 3.900713513225487*^9}, {
   3.9007136038738484`*^9, 3.900713611274844*^9}, {3.9007189610659122`*^9, 
   3.9007190575292053`*^9}, 3.9007460764080067`*^9, {3.9007504249811077`*^9, 
   3.9007504296227665`*^9}, 3.900755444905385*^9, {3.900755479377657*^9, 
   3.900755497724748*^9}, {3.900763579818369*^9, 3.900763627081978*^9}, {
   3.90076736149821*^9, 3.900767361876361*^9}, 3.9007674310776987`*^9, {
   3.900767532941626*^9, 3.900767580914274*^9}, {3.900767622482561*^9, 
   3.900767622741197*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"d7a070b2-f23f-4250-9677-fce0bb4cb75e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "+", 
   RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900763506797126*^9, {3.900763581635536*^9, 3.900763628143467*^9}, 
   3.900767434867247*^9, 3.900767534222777*^9, 3.9007675821460752`*^9, 
   3.9007676236849737`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"7624d9ca-fe27-4cd2-9b3c-a7c8db96e902"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["n = 3; l = 2", "Subsection",
 CellChangeTimes->{{3.900767219391419*^9, 3.9007672613343983`*^9}, {
  3.9007676432237186`*^9, 
  3.9007676482634277`*^9}},ExpressionUUID->"bcfaa40f-db4c-4da4-93f0-\
ee43168ed5cd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "3"}], ";", " ", 
  RowBox[{"l", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "-", "l"}], ",", "l"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DickeSumNormqC", "[", 
  RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9006990527097*^9, 3.9006990685014286`*^9}, {
  3.900699099162098*^9, 3.9006991315697393`*^9}, {3.9007133073833323`*^9, 
  3.90071330866407*^9}, {3.900763379548587*^9, 3.9007634505276365`*^9}, {
  3.900767263096261*^9, 3.900767275638969*^9}, {3.900767651006966*^9, 
  3.900767652322768*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"b933bf47-29ac-4e69-ae8b-48f88a972d2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.6855659235687247`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.2120703916569069`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.5520132526580764`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.4056603098039791`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.12548543885024077`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900763383109168*^9, {3.90076344571352*^9, 3.9007634508554482`*^9}, {
   3.900767269851701*^9, 3.9007672761832314`*^9}, 3.900767411733444*^9, 
   3.900767653241036*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"b98be39d-3121-4b51-b888-ff86dc816941"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qiskit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.68556592", "+", 
      RowBox[{"0.21207039", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.55201325", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.40566031", "-", 
      RowBox[{"0.12548544", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Threshold", "[", 
   RowBox[{
    RowBox[{"qiskit", "-", 
     RowBox[{"DickeSumNormqC", "[", 
      RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], ",", "1*^-5"}], "]"}], "//",
   "DeleteDuplicates"}]}], "Input",
 CellChangeTimes->{{3.9007064173899374`*^9, 3.900706443956127*^9}, {
   3.9007082491915207`*^9, 3.9007082501353593`*^9}, 3.900712952125648*^9, {
   3.9007131527335887`*^9, 3.9007131673433695`*^9}, {3.900713329197768*^9, 
   3.9007133338144274`*^9}, {3.900713507931345*^9, 3.900713513225487*^9}, {
   3.9007136038738484`*^9, 3.900713611274844*^9}, {3.9007189610659122`*^9, 
   3.9007190575292053`*^9}, 3.9007460764080067`*^9, {3.9007504249811077`*^9, 
   3.9007504296227665`*^9}, 3.900755444905385*^9, {3.900755479377657*^9, 
   3.900755497724748*^9}, {3.900763579818369*^9, 3.900763627081978*^9}, {
   3.90076736149821*^9, 3.900767361876361*^9}, 3.9007674310776987`*^9, {
   3.900767532941626*^9, 3.900767580914274*^9}, {3.900767667087413*^9, 
   3.900767673736208*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"cc722fa3-4403-4908-9e5e-e21517420348"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "+", 
   RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.90076767414307*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"4ff9bd84-b74f-4785-8921-d7ce173ac319"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["n = 4; l = 1", "Subsection",
 CellChangeTimes->{{3.900767219391419*^9, 3.9007672613343983`*^9}, 
   3.900767695888588*^9},ExpressionUUID->"64fa17f4-9664-4086-a49c-\
a7b7aae5f655"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "4"}], ";", " ", 
  RowBox[{"l", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "-", "l"}], ",", "l"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DickeSumNormqC", "[", 
  RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9006990527097*^9, 3.9006990685014286`*^9}, {
   3.900699099162098*^9, 3.9006991315697393`*^9}, {3.9007133073833323`*^9, 
   3.90071330866407*^9}, {3.900763379548587*^9, 3.9007634505276365`*^9}, {
   3.900767263096261*^9, 3.900767275638969*^9}, 3.900767698273386*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"0e2e82fd-15d6-47e0-866b-0656d20552eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.6142398345813603`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.2967116635980152`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.5188384763041269`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0784147662532578`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3991065202339439`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.06031905096404447`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.2795811718622488`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.13505310131907844`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900763383109168*^9, {3.90076344571352*^9, 3.9007634508554482`*^9}, {
   3.900767269851701*^9, 3.9007672761832314`*^9}, 3.900767411733444*^9, 
   3.900767700992374*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"041541b6-ebf2-4c12-90b2-312d118e2426"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qiskit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.61423983", "+", 
      RowBox[{"0.29671166", "j"}]}], ",", 
     RowBox[{"0.51883848", "+", 
      RowBox[{"0.07841477", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.39910652", "-", 
      RowBox[{"0.06031905", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.27958117", "-", 
      RowBox[{"0.1350531", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Threshold", "[", 
   RowBox[{
    RowBox[{"qiskit", "-", 
     RowBox[{"DickeSumNormqC", "[", 
      RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], ",", "1*^-5"}], "]"}], "//",
   "DeleteDuplicates"}]}], "Input",
 CellChangeTimes->{{3.9007064173899374`*^9, 3.900706443956127*^9}, {
   3.9007082491915207`*^9, 3.9007082501353593`*^9}, 3.900712952125648*^9, {
   3.9007131527335887`*^9, 3.9007131673433695`*^9}, {3.900713329197768*^9, 
   3.9007133338144274`*^9}, {3.900713507931345*^9, 3.900713513225487*^9}, {
   3.9007136038738484`*^9, 3.900713611274844*^9}, {3.9007189610659122`*^9, 
   3.9007190575292053`*^9}, 3.9007460764080067`*^9, {3.9007504249811077`*^9, 
   3.9007504296227665`*^9}, 3.900755444905385*^9, {3.900755479377657*^9, 
   3.900755497724748*^9}, {3.900763579818369*^9, 3.900763627081978*^9}, {
   3.90076736149821*^9, 3.900767361876361*^9}, 3.9007674310776987`*^9, {
   3.900767532941626*^9, 3.900767580914274*^9}, {3.900767704330749*^9, 
   3.900767704641439*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"ed25d1a4-67ce-4c3e-ae3b-17e89ad368c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "+", 
   RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900763506797126*^9, {3.900763581635536*^9, 3.900763628143467*^9}, 
   3.900767434867247*^9, 3.900767534222777*^9, 3.9007675821460752`*^9, 
   3.900767705522942*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"0982fbec-5213-4c40-8b19-86caae11cdc9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["n = 4; l = 2", "Subsection",
 CellChangeTimes->{{3.900767219391419*^9, 3.9007672613343983`*^9}, {
  3.900767731752746*^9, 
  3.900767733511384*^9}},ExpressionUUID->"b69a5725-c14d-4370-aa79-\
ea6132fc0c1b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "4"}], ";", " ", 
  RowBox[{"l", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "-", "l"}], ",", "l"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DickeSumNormqC", "[", 
  RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9006990527097*^9, 3.9006990685014286`*^9}, {
  3.900699099162098*^9, 3.9006991315697393`*^9}, {3.9007133073833323`*^9, 
  3.90071330866407*^9}, {3.900763379548587*^9, 3.9007634505276365`*^9}, {
  3.900767263096261*^9, 3.900767275638969*^9}, {3.900767735131632*^9, 
  3.900767736928034*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"3ff94c21-9df4-427f-bc5d-7d6f9d7fa2ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.5097250809425246`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.34872169000772946`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.4538563654963635`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.14039422596409948`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3654422134242871`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3654422134242871`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.26855406242388374`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.08307350648763283`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1784689194854958`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.12209715696499758`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900763383109168*^9, {3.90076344571352*^9, 3.9007634508554482`*^9}, {
   3.900767269851701*^9, 3.9007672761832314`*^9}, 3.900767411733444*^9, 
   3.900767737607758*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"ad07b21a-ed1e-40f0-9366-a33463562488"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qiskit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.", "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.50972508", "+", 
      RowBox[{"0.34872169", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.45385637", "+", 
      RowBox[{"0.14039423", "j"}]}], ",", 
     RowBox[{"0.36544221", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.36544221", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.26855406", "-", 
      RowBox[{"0.08307351", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.17846892", "-", 
      RowBox[{"0.12209716", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "-", 
      RowBox[{"0.", "j"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Threshold", "[", 
   RowBox[{
    RowBox[{"qiskit", "-", 
     RowBox[{"DickeSumNormqC", "[", 
      RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], ",", "1*^-5"}], "]"}], "//",
   "DeleteDuplicates"}]}], "Input",
 CellChangeTimes->{{3.9007064173899374`*^9, 3.900706443956127*^9}, {
   3.9007082491915207`*^9, 3.9007082501353593`*^9}, 3.900712952125648*^9, {
   3.9007131527335887`*^9, 3.9007131673433695`*^9}, {3.900713329197768*^9, 
   3.9007133338144274`*^9}, {3.900713507931345*^9, 3.900713513225487*^9}, {
   3.9007136038738484`*^9, 3.900713611274844*^9}, {3.9007189610659122`*^9, 
   3.9007190575292053`*^9}, 3.9007460764080067`*^9, {3.9007504249811077`*^9, 
   3.9007504296227665`*^9}, 3.900755444905385*^9, {3.900755479377657*^9, 
   3.900755497724748*^9}, {3.900763579818369*^9, 3.900763627081978*^9}, {
   3.90076736149821*^9, 3.900767361876361*^9}, 3.9007674310776987`*^9, {
   3.900767532941626*^9, 3.900767580914274*^9}, {3.9007677424488583`*^9, 
   3.9007677470073843`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"696706e6-b963-4b98-a4b4-0c432174569d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "+", 
   RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900763506797126*^9, {3.900763581635536*^9, 3.900763628143467*^9}, 
   3.900767434867247*^9, 3.900767534222777*^9, 3.9007675821460752`*^9, 
   3.900767747577703*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"427403ad-511a-4598-a139-01f56ef28d4d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["n = 5; l = 3", "Subsection",
 CellChangeTimes->{{3.900767219391419*^9, 3.9007672613343983`*^9}, {
  3.900767778503862*^9, 
  3.9007677802685423`*^9}},ExpressionUUID->"fd9017ec-41ba-4fa4-8838-\
28ae27cc330d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "5"}], ";", " ", 
  RowBox[{"l", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "-", "l"}], ",", "l"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DickeSumNormqC", "[", 
  RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9006990527097*^9, 3.9006990685014286`*^9}, {
  3.900699099162098*^9, 3.9006991315697393`*^9}, {3.9007133073833323`*^9, 
  3.90071330866407*^9}, {3.900763379548587*^9, 3.9007634505276365`*^9}, {
  3.900767263096261*^9, 3.900767275638969*^9}, {3.9007677820561533`*^9, 
  3.90076778376829*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"ea05b14f-8f88-42d7-afe3-e5776b7bbaab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.35494715279326766`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.4472895713885321`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3625208256529626`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.24801384061961296`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3227865186530752`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.09984957110468899`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.2599056195038536`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3227865186530752`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.09984957110468899`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.2599056195038536`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1909979400314055`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.05908258645247869`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1909979400314055`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.05908258645247869`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.12692861792407925`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.0868365395538017`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.07353660623266173`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.09266775863485217`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900763383109168*^9, {3.90076344571352*^9, 3.9007634508554482`*^9}, {
   3.900767269851701*^9, 3.9007672761832314`*^9}, 3.900767411733444*^9, 
   3.900767784362173*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"10e42112-7789-42de-b23a-507db05bc5d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qiskit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.35494715", "+", 
      RowBox[{"0.44728957", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.36252083", "+", 
      RowBox[{"0.24801384", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.32278652", "+", 
      RowBox[{"0.09984957", "j"}]}], ",", 
     RowBox[{"0.25990562", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.32278652", "+", 
      RowBox[{"0.09984957", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.25990562", "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.19099794", "-", 
      RowBox[{"0.05908259", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.19099794", "-", 
      RowBox[{"0.05908259", "j"}]}], ",", 
     RowBox[{"0.12692862", "-", 
      RowBox[{"0.08683654", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.07353661", "-", 
      RowBox[{"0.09266776", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "-", 
      RowBox[{"0.", "j"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Threshold", "[", 
   RowBox[{
    RowBox[{"qiskit", "-", 
     RowBox[{"DickeSumNormqC", "[", 
      RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], ",", "1*^-5"}], "]"}], "//",
   "DeleteDuplicates"}]}], "Input",
 CellChangeTimes->{{3.9007064173899374`*^9, 3.900706443956127*^9}, {
   3.9007082491915207`*^9, 3.9007082501353593`*^9}, 3.900712952125648*^9, {
   3.9007131527335887`*^9, 3.9007131673433695`*^9}, {3.900713329197768*^9, 
   3.9007133338144274`*^9}, {3.900713507931345*^9, 3.900713513225487*^9}, {
   3.9007136038738484`*^9, 3.900713611274844*^9}, {3.9007189610659122`*^9, 
   3.9007190575292053`*^9}, 3.9007460764080067`*^9, {3.9007504249811077`*^9, 
   3.9007504296227665`*^9}, 3.900755444905385*^9, {3.900755479377657*^9, 
   3.900755497724748*^9}, {3.900763579818369*^9, 3.900763627081978*^9}, {
   3.90076736149821*^9, 3.900767361876361*^9}, 3.9007674310776987`*^9, {
   3.900767532941626*^9, 3.900767580914274*^9}, {3.900767794525284*^9, 
   3.900767794837647*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"ee081c2e-c9d2-4576-8853-76c79aad8067"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "+", 
   RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900763506797126*^9, {3.900763581635536*^9, 3.900763628143467*^9}, 
   3.900767434867247*^9, 3.900767534222777*^9, 3.9007675821460752`*^9, 
   3.900767795616753*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"e9d80b75-2131-4060-bb11-c02468aa64d2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["n = 6; l = 3", "Subsection",
 CellChangeTimes->{{3.900767219391419*^9, 3.9007672613343983`*^9}, {
  3.900767814190784*^9, 
  3.90076781664695*^9}},ExpressionUUID->"a5a4995b-720e-4ca8-94fa-\
bfcc14a5914b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "6"}], ";", " ", 
  RowBox[{"l", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "-", "l"}], ",", "l"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DickeSumNormqC", "[", 
  RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9006990527097*^9, 3.9006990685014286`*^9}, {
  3.900699099162098*^9, 3.9006991315697393`*^9}, {3.9007133073833323`*^9, 
  3.90071330866407*^9}, {3.900763379548587*^9, 3.9007634505276365`*^9}, {
  3.900767263096261*^9, 3.900767275638969*^9}, {3.900767818373801*^9, 
  3.900767819958929*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"46c631fd-1881-4341-a6b1-f5946847bdb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.11381978684794225`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.5070923910337408`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.19891711058078607`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.3467752442930995`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.225009127621378`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.20961770674717975`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.21300438309294262`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.10289284625158018`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.225009127621378`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.20961770674717975`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.21300438309294262`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.10289284625158018`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17992136515432136`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.027192454755944496`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17992136515432136`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.027192454755944496`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1384010501187088`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.020917272889188078`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.09695238192669217`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.04683333921328185`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.21300438309294262`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.10289284625158018`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17992136515432136`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.027192454755944496`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1384010501187088`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.020917272889188078`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1384010501187088`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.020917272889188078`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.09695238192669217`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.04683333921328185`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.06060150006097022`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.056456142924100346`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.09695238192669217`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.04683333921328185`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.06060150006097022`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.056456142924100346`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.03170068713827711`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.05526429322514505`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.010733159845125526`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.047818607290867864`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900763383109168*^9, {3.90076344571352*^9, 3.9007634508554482`*^9}, {
   3.900767269851701*^9, 3.9007672761832314`*^9}, 3.900767411733444*^9, 
   3.900767820565012*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"7869fc3a-de86-4b26-8d2a-44640a5c73d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qiskit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.11381979", "+", 
      RowBox[{"0.50709239", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.19891711", "+", 
      RowBox[{"0.34677524", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.22500913", "+", 
      RowBox[{"0.20961771", "j"}]}], ",", 
     RowBox[{"0.21300438", "+", 
      RowBox[{"0.10289285", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.22500913", "+", 
      RowBox[{"0.20961771", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.21300438", "+", 
      RowBox[{"0.10289285", "j"}]}], ",", 
     RowBox[{"0.17992137", "+", 
      RowBox[{"0.02719245", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.17992137", "+", 
      RowBox[{"0.02719245", "j"}]}], ",", 
     RowBox[{"0.13840105", "-", 
      RowBox[{"0.02091727", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.09695238", "-", 
      RowBox[{"0.04683334", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.21300438", "+", 
      RowBox[{"0.10289285", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.17992137", "+", 
      RowBox[{"0.02719245", "j"}]}], ",", 
     RowBox[{"0.13840105", "-", 
      RowBox[{"0.02091727", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.13840105", "-", 
      RowBox[{"0.02091727", "j"}]}], ",", 
     RowBox[{"0.09695238", "-", 
      RowBox[{"0.04683334", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.0606015", "-", 
      RowBox[{"0.05645614", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.09695238", "-", 
      RowBox[{"0.04683334", "j"}]}], ",", 
     RowBox[{"0.0606015", "-", 
      RowBox[{"0.05645614", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.03170069", "-", 
      RowBox[{"0.05526429", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.01073316", "-", 
      RowBox[{"0.04781861", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0."}], "-", 
      RowBox[{"0.", "j"}]}], ",", 
     RowBox[{"0.", "+", 
      RowBox[{"0.", "j"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Threshold", "[", 
   RowBox[{
    RowBox[{"qiskit", "-", 
     RowBox[{"DickeSumNormqC", "[", 
      RowBox[{"k", ",", "q", ",", "a"}], "]"}]}], ",", "1*^-5"}], "]"}], "//",
   "DeleteDuplicates"}]}], "Input",
 CellChangeTimes->{{3.9007064173899374`*^9, 3.900706443956127*^9}, {
   3.9007082491915207`*^9, 3.9007082501353593`*^9}, 3.900712952125648*^9, {
   3.9007131527335887`*^9, 3.9007131673433695`*^9}, {3.900713329197768*^9, 
   3.9007133338144274`*^9}, {3.900713507931345*^9, 3.900713513225487*^9}, {
   3.9007136038738484`*^9, 3.900713611274844*^9}, {3.9007189610659122`*^9, 
   3.9007190575292053`*^9}, 3.9007460764080067`*^9, {3.9007504249811077`*^9, 
   3.9007504296227665`*^9}, 3.900755444905385*^9, {3.900755479377657*^9, 
   3.900755497724748*^9}, {3.900763579818369*^9, 3.900763627081978*^9}, {
   3.90076736149821*^9, 3.900767361876361*^9}, 3.9007674310776987`*^9, {
   3.900767532941626*^9, 3.900767580914274*^9}, {3.9007678247917147`*^9, 
   3.9007678470571947`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"a449ed59-24c0-445b-84b7-d9fc208d634a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", "\[VeryThinSpace]", "+", 
   RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900763506797126*^9, {3.900763581635536*^9, 3.900763628143467*^9}, 
   3.900767434867247*^9, 3.900767534222777*^9, 3.9007675821460752`*^9, {
   3.900767826070464*^9, 3.900767848217457*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"38283a0d-bd18-4e68-9bcc-7307d1884f7f"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{858, 496},
WindowMargins->{{211, Automatic}, {Automatic, 36}},
FrontEndVersion->"13.3 for Mac OS X x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b12190a5-cf90-40b6-8b35-0e86c6f61cb4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 203, 4, 30, "Input",ExpressionUUID->"cda1eeaf-6786-4118-92c2-564cb962310b"],
Cell[764, 26, 450, 10, 81, "Text",ExpressionUUID->"72f723a0-cb32-47fc-9d76-2fc6bde9041d"],
Cell[CellGroupData[{
Cell[1239, 40, 195, 3, 67, "Section",ExpressionUUID->"0cfb7d72-9f6a-4332-9a95-0060d03c7853"],
Cell[1437, 45, 7545, 203, 577, "Input",ExpressionUUID->"10fcf531-0767-4b7e-af73-cdefa8bdcdf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9019, 253, 175, 3, 67, "Section",ExpressionUUID->"55ccf62c-afa6-4e4b-a59a-995f3986ee93"],
Cell[CellGroupData[{
Cell[9219, 260, 298, 6, 30, "Input",ExpressionUUID->"75377d08-18ec-4e66-af88-6c1e9a099e74"],
Cell[9520, 268, 476, 10, 49, "Output",ExpressionUUID->"577beafd-c8e0-496c-940b-e2ad2fa307af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10033, 283, 605, 11, 30, "Input",ExpressionUUID->"cb8c8e8c-2b14-4a08-98ca-26312b0673a7"],
Cell[10641, 296, 7665, 228, 440, "Output",ExpressionUUID->"51268829-8460-4aa1-911d-eb06c9fae604"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18355, 530, 167, 3, 67, "Section",ExpressionUUID->"bad1d9d1-7b46-4630-8cc9-6a6450049153"],
Cell[18525, 535, 468, 12, 52, "Input",ExpressionUUID->"8408c496-d49c-4581-913c-e475b00bc91c"],
Cell[18996, 549, 288, 6, 52, "Input",ExpressionUUID->"1ec9b9f8-5c18-4122-9a5e-f9cb096c7b04"],
Cell[CellGroupData[{
Cell[19309, 559, 162, 3, 54, "Subsection",ExpressionUUID->"bec2d3ac-dc50-4773-9dff-5a89654c6f1c"],
Cell[CellGroupData[{
Cell[19496, 566, 697, 16, 67, "Input",ExpressionUUID->"b38fad04-9ef2-4a6b-a84f-9126c5de9f50"],
Cell[20196, 584, 791, 15, 32, "Output",ExpressionUUID->"dffffe88-2fa9-40e3-a221-bc2859c927df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21024, 604, 1419, 30, 48, "Input",ExpressionUUID->"01951537-d9e6-40ac-82a2-c0c6a634f57d"],
Cell[22446, 636, 425, 8, 55, "Output",ExpressionUUID->"5aa91bb5-1dc5-4db7-91d6-e05c12d4229c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[22920, 650, 187, 3, 38, "Subsection",ExpressionUUID->"8595751d-30c5-4f50-8892-b823791beca5"],
Cell[CellGroupData[{
Cell[23132, 657, 722, 16, 73, "Input",ExpressionUUID->"de98b71d-1f86-42ac-9e86-06c452016885"],
Cell[23857, 675, 1167, 23, 56, "Output",ExpressionUUID->"5ef61b88-f5dc-4871-aad8-93ee0174b819"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25061, 703, 1717, 39, 73, "Input",ExpressionUUID->"d7a070b2-f23f-4250-9677-fce0bb4cb75e"],
Cell[26781, 744, 403, 8, 34, "Output",ExpressionUUID->"7624d9ca-fe27-4cd2-9b3c-a7c8db96e902"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[27233, 758, 215, 4, 38, "Subsection",ExpressionUUID->"bcfaa40f-db4c-4da4-93f0-ee43168ed5cd"],
Cell[CellGroupData[{
Cell[27473, 766, 746, 17, 73, "Input",ExpressionUUID->"b933bf47-29ac-4e69-ae8b-48f88a972d2c"],
Cell[28222, 785, 1165, 23, 56, "Output",ExpressionUUID->"b98be39d-3121-4b51-b888-ff86dc816941"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29424, 813, 1717, 39, 73, "Input",ExpressionUUID->"cc722fa3-4403-4908-9e5e-e21517420348"],
Cell[31144, 854, 253, 5, 34, "Output",ExpressionUUID->"4ff9bd84-b74f-4785-8921-d7ce173ac319"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[31446, 865, 185, 3, 38, "Subsection",ExpressionUUID->"64fa17f4-9664-4086-a49c-a7b7aae5f655"],
Cell[CellGroupData[{
Cell[31656, 872, 722, 16, 73, "Input",ExpressionUUID->"0e2e82fd-15d6-47e0-866b-0656d20552eb"],
Cell[32381, 890, 1974, 39, 77, "Output",ExpressionUUID->"041541b6-ebf2-4c12-90b2-312d118e2426"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34392, 934, 2242, 56, 94, "Input",ExpressionUUID->"ed25d1a4-67ce-4c3e-ae3b-17e89ad368c2"],
Cell[36637, 992, 401, 8, 34, "Output",ExpressionUUID->"0982fbec-5213-4c40-8b19-86caae11cdc9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[37087, 1006, 211, 4, 38, "Subsection",ExpressionUUID->"b69a5725-c14d-4370-aa79-ea6132fc0c1b"],
Cell[CellGroupData[{
Cell[37323, 1014, 746, 17, 73, "Input",ExpressionUUID->"3ff94c21-9df4-427f-bc5d-7d6f9d7fa2ee"],
Cell[38072, 1033, 2009, 39, 77, "Output",ExpressionUUID->"ad07b21a-ed1e-40f0-9366-a33463562488"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40118, 1077, 2241, 55, 94, "Input",ExpressionUUID->"696706e6-b963-4b98-a4b4-0c432174569d"],
Cell[42362, 1134, 401, 8, 34, "Output",ExpressionUUID->"427403ad-511a-4598-a139-01f56ef28d4d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[42812, 1148, 213, 4, 38, "Subsection",ExpressionUUID->"fd9017ec-41ba-4fa4-8838-28ae27cc330d"],
Cell[CellGroupData[{
Cell[43050, 1156, 747, 17, 73, "Input",ExpressionUUID->"ea05b14f-8f88-42d7-afe3-e5776b7bbaab"],
Cell[43800, 1175, 3661, 71, 119, "Output",ExpressionUUID->"10e42112-7789-42de-b23a-507db05bc5d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47498, 1251, 3349, 91, 157, "Input",ExpressionUUID->"ee081c2e-c9d2-4576-8853-76c79aad8067"],
Cell[50850, 1344, 401, 8, 34, "Output",ExpressionUUID->"e9d80b75-2131-4060-bb11-c02468aa64d2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[51300, 1358, 210, 4, 38, "Subsection",ExpressionUUID->"a5a4995b-720e-4ca8-94fa-bfcc14a5914b"],
Cell[CellGroupData[{
Cell[51535, 1366, 746, 17, 67, "Input",ExpressionUUID->"46c631fd-1881-4341-a6b1-f5946847bdb1"],
Cell[52284, 1385, 7085, 135, 185, "Output",ExpressionUUID->"7869fc3a-de86-4b26-8d2a-44640a5c73d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59406, 1525, 5579, 161, 238, "Input",ExpressionUUID->"a449ed59-24c0-445b-84b7-d9fc208d634a"],
Cell[64988, 1688, 425, 8, 32, "Output",ExpressionUUID->"38283a0d-bd18-4e68-9bcc-7307d1884f7f"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> supplementary_material/q-Dicke_state_preparation_qiskit-v2.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "916348b9",
   "metadata": {},
   "source": [
    "# q-Dicke states - arXiv - v2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "58e42e18",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<h3>Version Information</h3><table><tr><th>Qiskit Software</th><th>Version</th></tr><tr><td><code>qiskit-terra</code></td><td>0.23.1</td></tr><tr><td><code>qiskit-aer</code></td><td>0.11.2</td></tr><tr><td><code>qiskit-ibmq-provider</code></td><td>0.20.0</td></tr><tr><td><code>qiskit</code></td><td>0.41.0</td></tr><tr><th>System information</th></tr><tr><td>Python version</td><td>3.8.16</td></tr><tr><td>Python compiler</td><td>Clang 14.0.6 </td></tr><tr><td>Python build</td><td>default, Jan 17 2023 16:42:09</td></tr><tr><td>OS</td><td>Darwin</td></tr><tr><td>CPUs</td><td>4</td></tr><tr><td>Memory (Gb)</td><td>16.0</td></tr><tr><td colspan='2'>Fri Sep 15 10:13:10 2023 EDT</td></tr></table>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import qiskit.tools.jupyter\n",
    "%qiskit_version_table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "36233874",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from qiskit import *\n",
    "from qiskit import QuantumRegister, ClassicalRegister, QuantumCircuit\n",
    "from qiskit.circuit.library import UGate\n",
    "from qiskit.quantum_info import Statevector"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "78bf1580",
   "metadata": {},
   "outputs": [],
   "source": [
    "#bracket\n",
    "def brack(x):\n",
    "    if q==1.0:\n",
    "        return x \n",
    "    else:\n",
    "        return ((q**x)-(q**(-x)))/(q-(1/q))\n",
    "\n",
    "#I-gate\n",
    "#qc: quantum circuit\n",
    "#qr: quantum registers\n",
    "    \n",
    "#l=1\n",
    "def ia_gate(qc,qr,m):\n",
    "    l=1\n",
    "    theta=2*np.arccos((q**((m-l)/2))*np.sqrt(brack(l)/brack(m)))\n",
    "    phi=(m*alpha/2)-np.pi\n",
    "    lam=-(l*alpha/2)+np.pi\n",
    "    qc.cx(qr[0],qr[1])\n",
    "    qc.cu(theta,phi,lam,0,qr[1],qr[0])\n",
    "    qc.cx(qr[0],qr[1])    \n",
    "\n",
    "#l>1\n",
    "def ib_gate(qc,qr,m,l):\n",
    "    theta=2*np.arccos((q**((m-l)/2))*np.sqrt(brack(l)/brack(m)))\n",
    "    phi=(m*alpha/2)-np.pi\n",
    "    lam=-(l*alpha/2)+np.pi\n",
    "    ccu=UGate(theta,phi,lam).control(2)\n",
    "    qc.cx(qr[0],qr[l])\n",
    "    qc.append(ccu,[qr[l],qr[l-1],qr[0]])\n",
    "    qc.cx(qr[0],qr[l])    \n",
    "    \n",
    "def i_gate(qc,qr,m,l):\n",
    "    if l==1:\n",
    "        ia_gate(qc,qr,m)\n",
    "    else:\n",
    "        ib_gate(qc,qr,m,l)    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "e36dca58",
   "metadata": {},
   "outputs": [],
   "source": [
    "def W(qc,qr,n,l,m):\n",
    "    for j in range(max(l+m-n,1),min(l,m-1)+1):\n",
    "            i_gate(qc,qr,m,j)      \n",
    "\n",
    "#W \\otimes identity:\n",
    "\n",
    "def WW(qc,qr,n,l,m): \n",
    "    W(qc,qr[n-m:n],n,l,m)\n",
    "\n",
    "            \n",
    "def UU(qc,qr,n,l):\n",
    "    for m in reversed(range(2,n+1)):\n",
    "        WW(qc,qr,n,l,m)\n",
    "        \n",
    "def qDicke(qc,qr,n,l):\n",
    "    # initial state (identity permutation) \n",
    "    for j in range(l):\n",
    "        qc.x(qr[j])\n",
    "    qc.barrier()    \n",
    "    # apply qDicke operator\n",
    "    UU(qc,qr,n,l)   "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "84de889f",
   "metadata": {},
   "outputs": [],
   "source": [
    "np.set_printoptions(suppress=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "70863aac",
   "metadata": {},
   "source": [
    "# $$\\mathbf{q}= q\\, e^{i \\alpha}\\,, \\quad q=1.0\\,, \\quad \\alpha=0 $$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "416a89bf",
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha=0\n",
    "q=1.0"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "849e91d8",
   "metadata": {},
   "source": [
    "## n=2, l=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c5edb092",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 639.768x200.667 with 1 Axes>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=2\n",
    "l=1\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "ddc11264",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{\\sqrt{2}}{2} |01\\rangle+\\frac{\\sqrt{2}}{2} |10\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c985f3e5",
   "metadata": {},
   "source": [
    "## n=3, l=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "e223dae3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAwIAAADuCAYAAACK0rDcAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/P9b71AAAACXBIWXMAAA9hAAAPYQGoP6dpAAA0fUlEQVR4nO3deXxU9b3/8deZScJAgIQQ1iQQloQlEFAWRdxwaSmK1l2LVu61Wq/1Yq0Fb3tpa3+XW0UtVau1tGrpvVeBCtUiSF0KKkbQIKuECAECJCRCCAlkT2bm98dpUCSBmcmZObO8n4/HPAJzzvd8P1m+yfmc72Z4vV4vIiIiIiISUxx2ByAiIiIiIqGnREBEREREJAYpERARERERiUFKBEREREREYpASARERERGRGKREQEREREQkBikREBERERGJQUoERERERERikBIBEREREZEYpERARERERCQGKREQEREREYlBSgRERERERGKQEgERERERkRikREBEREREJAYpERARERERiUFKBEREREREYpASARERERGRGKREQEREREQkBikREBERERGJQUoERERERERikBIBEREREZEYpERARERERCQGKREQEREREYlBSgRERERERGKQEgERERERkRikREBEREREJAYpERARERERiUFxdgcgYofCwkK/zj98+DB/+ctfuPnmm+ndu7dPZYYPHx5IaCIiIiIhoR4BER8cOXKE5557jiNHjtgdioiIiIgllAiIiIiIiMQgJQIiIiIiIjFIiYCIiIiISAxSIiDig6SkJKZPn05SUpLdoYiIiIhYwvB6vV67gxAJNX9XDQqEVg0SERGRcKYeAREfNDY2sn//fhobG+0ORURERMQSSgREfFBUVMTUqVMpKiqyOxQRERERSygREBERERGJQdpZOMp4vV7qPG67w/BZF4cTwzDsDkNinNcLnma7o4gOjnhQkxYRiQxKBKJMncdNjzXv2B2Gz45ddiWJTv0Yir08zbD2GbujiA5TZoEzwe4oRETEFxoaJCIiIiISg/QoVsQHOTk57Ny50+4wRERERCyjHgERERERkRikREDEB/v27ePWW29l3759dociIiIiYgklAiI+qKurY+vWrdTV1dkdioiIiIgllAiIiIiIiMQgJQIiIiIiIjFIiYCISBh6K38RV842eCt/UZvHyyuLuXK2weNLZoY0LhERiR5KBER8kJaWxvz580lLS7M7FBERERFLaB8BER8kJydzzTXX2B2GiIiIiGXUIyDig8rKSl5++WUqKyvtDkVERETEEkoEvqa4uJgXX3yRe++9l3HjxpGQkIBhGMycOdPu0MRGZWVlzJs3j7KyMrtDEREREbGEhgZ9zVNPPcXTTz9tdxgiIiIiIkGlROBrUlNTmTZtGhMmTGD8+PGsXr2a3/3ud3aHJWKL4/WwYQ8cOgbNbujSCUanQ04aONWfKDGgvgny98G+I9DUAq54yO4L5wyEBP0FFZEIp19jXzN37txT/r9hwwabIrGX+6VFeJb8BeePfohj6jdOOeb1enHP/g+8O3cS9+wzGIMy7QlSgqauEZZvhC0HwO059Vj+XkjqDFNzYdJQe+KTLxmGYXcIUanFDSs2m4lwU8upxz4thr9tgkuGw5WjwKFvgYhEqKh/pldRUcGcOXMYOnQoLpeLjIwMHnjgAWpra7nrrrswDINnn33W7jDDjuOOGZA5EPfCP+I9UnHKMc9fX8e7bTuOO26PmSQgMTGRyZMnk5iYaHcoQVfTAE+/bd7sfD0JaFVdD0s/hje3hjS0mNIpvjMAjc11bR5vaKo95TyxTrMbFq6FDz4/PQloVdcEq7fByx+Bxxva+ERErBLVicCWLVsYPXo0TzzxBOXl5YwcOZLm5maeeeYZbrnlFnbu3AnA2LFj7Q00DBnx8cTNfggaGnAveOrk+96DJXgW/Q/G8GE4brrBvgBDLDMzkxdeeIHMzEy7Qwkqrxde/AC+OO7b+W9/ZvYQiPX6pgwC4MDhnW0eb32/9Tyxzl8+gd1f+Hbup8Xw1vaghiMiEjRRmwhUVFQwffp0ysvLeeihhygrK2PTpk2Ul5czf/58Vq1aRX5+PoZhkJuba3e4YcnIGorj1pvxfroJz6rVeN1u3I8/CV4vztkPYTiddocYMm63m5qaGtxut92hBFXRYXMstD/e2WEmEGKtrLRz6ZWcwXtbllBRfeiUY80tTfwt71kMw2DSSO1vYaWjNbDRz+T2/UJobA5OPCIiwRS1icCsWbMoKSnh/vvv58knn6Rbt24nj82ZM4cxY8bQ0tJCZmYm3bt3tzHS8OaYcRsMHoz7jy/gee73eD/fhWPmdzEy0u0OLaQKCwuZMGEChYWFdocSVHm7/C9z+LjvT0/Fd05nHA9c/zy1DdV8f0Euf1z1MKs2/IH/e+e/uO+pc9m2931unfITMnoPszvUqLK+CPzNaxuaYWNxMKIREQmuqEwEdu7cydKlS0lNTeXRRx9t85xx48YBMGbMGEvq3LdvH9dccw3dunWjR48efPe73+Xo0aOWXNtORlwccbN/BE3NeFauwhiVg+P6b9sdlgTJzkNnP8fKcnJm5424iqd+kMeYoVN4Z+Of+e1rP2DZB78mqWsv5t6+lH/91n/bHWLUKVQbEJEYEpWrBi1evBiPx8OMGTPo2rVrm+d07mxOsLMiEThx4gRTpkwhJSWFxYsXU19fz5w5c7j66qvJy8vD4Qgs3xo/fjzl5eV+lfEmJMDC5wKqr12JiRAfDy0tGBPGYwT4+bQlOysbo6nJsuv5yt8N4lo3EnvzzTfZvHmzT2UWLVrkZ1Q2Mxzc+NiBgIq++OdX+ME1cywOKHQS4jrzh/t32x1Gm4ZlTODnd7xqdxg+y8rOoqml3u4wAjZ1zod07Znpd7k173/EIzNutj4gEZGz6Nu3Lxs3bgyobFQmAmvWrAFgypQp7Z5TUlICWJMI/OEPf6C0tJQPPviAAQMGAJCens4FF1zAihUr+Pa3vx3QdcvLyyktLfWvkKsT8QHV1jav14v717+BlmYYkIHnlSU4LrkYo38/S65/qOwQNDRaci1/1NW1vRJLexoaGk5+9LWs39+7MNDSVE9cgv+r0FRXHo7Iz7eVK76L3SFEjbJDh2hoZ6WjSNBQd4KuPf0vV3u8MqLbgIjEpqhMBPbv3w/AwIED2zze0tJCXl4eYE0isHLlSi688MKTSQDApEmTGDx4MG+88UbAiUDfvn39LuNNSMDPuZ5n5Hl9Bd6t23D8y504Jp1Pyw/+Hfevf4PzyfmWrF/ev19/W3oEunTx78bP5XKd/Ohr2bS0NL/jstuxkq30Gny+3+WajhVF5OfbKiFOS3BapV///hHdI3CifAepGaP9Lld3pDCi24CIRK5A7hdbRWUiUFtrrq9dX9/2H6OlS5dSUVFBt27dGDSo40vvFRQUcNNNN532fk5ODgUFBQFfN5Bunlp3Cz3WvBNwnV/lLS3F89IijGHZOG6+EcPpxHH7DDx/+jOe11fgvO7aDtexa/cuEp2h/zH0d9Jvc3Mzd911F926dSM+3rc+l3nz5gUSmq02FcP/5PlXpmsnWPe3Z4lzRu5+HO4mWPuM3VFEh927duNMsDuKwB04Cgv+7l8ZhwHLnv8xSV1+HJygRESCJConC7dmRps2bTrtWFlZGbNnzwYgNzfXkqfax44dIzk5+bT3U1JSqKys7PD17eD1eHA/sQA8Hpyzf3RyqVDHzTdiZGfheWkR3kNlNkcZOvHx8aSkpPicBESq3AxI9nOUzORsiIudlWQlyg3oCYN6+VfmnIGQpNFlIhKBojIRuOKKKwCYP38+u3Z9uR5ifn4+U6ZMoaLC3ClXG4m1z7Psr3gLduK483aMrwx5MpxOnD/+EXjcuH/9G7wxsoD8gQMHuO+++zhwILDJtJEizgnfuwRcPuY7I/vDN0YFNyaRULvzQujh4419/x5w08TgxiMiEixRmQjMmTOHnj17cvDgQXJychg9ejRZWVlMnDiRwYMHc9lllwFtzw/Iy8sjNTX15GvBggUALFmy5JT3W+cYAPTo0YOqqqrTrlVZWUlKSkpwPskg8h44gOfP/4sxYjiOG64/7biRORDH7TPwbv8Mz+srbIgw9E6cOMHatWs5ceKE3aEEXXoKzLoSUru1f44BnDcE/vVicEblbxGJZcld4IFvmr0DZzKyP9x/he+Js4hIuInKOQLp6emsW7eO2bNn8/7771NcXMzIkSNZuHAhd999N0OGDAHaTgSam5vbXP+/sbGRxsbGU85rNWLEiDbnAhQUFHDxxRdb8SmFlDFgAPGr/nbGc5y33YLztltCFJGEWv8e8NPp5prqebuh4JC5e7DDgCkj4IIs6Nn2yrwiUSG5Czz4TSiugA93wab9X7aB84fChVlmOxERiWRRmQiAeXO+cuXK096vqamhuLgYh8PBqFGnj2m49NJL/R7ucvXVV/PTn/6UkpIS0tPNHXc//vhj9uzZwxNPPBHYJyBiM4cBI9PM1y/+CtX10M0F08+xOzKR0DAMc77AoF5Q9MWXbeBmDQUSkSgRc536O3bswOv1kpWV5fcSku2555576NevH9deey0rV65k2bJl3HbbbUycOJFrr+34yjoiIiIiIlaL2h6B9mzfvh2wZv+AVt27d2fNmjU88MAD3HrrrcTFxXH11Vfzm9/8JuBdhSW89OnTh4cffpg+ffrYHYqEyHOvz2J9wQq+OLaf53+4maFpY9s8L7/w7/zprbm0tDTRKaELP7xhIUP6j/HrGpGg5Mhunlh6J9W1FSS6kph9yyIy++bYHZaIiHSAEgGLDBkypM2hSBIdUlNTmTlzpt1hSAhdlHsjN186hwd/d2G755yoO8aji2ew4N8+ILNvDtv3ruOxV2bwxx9/5vM1IsXTy7/PtPPu4ZsTZvLBtmU8sXQmzz2Qb3dYIiLSAUoERHxQXV3N+vXrmTRpEklJSXaHIyGQO/jsE/0PHd1D9y49Tz4ZHz34Ig5XHWB3ySay0s/16RqBqqmv4u5fj6KxuZ5eSRk0uxspP7qXy8fdwUM3vWBZGYBjNYfZVbKRx+5+G4CLRt/As6/dT2lFEWmpQ4Py+YmISPDFXCKwZs0au0OQCFRSUsKDDz7IsmXLlAjISempWRyvO8qO4o/IybyAj3asoK7xBOXHislKPzeodXftnMxlY79D507duP3Kn5H/+VssXvOrM97QB1IG4EjVQVK698P5z13ADcOgd48BHK46oERARCSCxVwiICJilcTOSfz8jmW8uPonNDTWMGLgJAb2GYnT0bFfrbN+O4nSit1tHnv+wc30Ts4AoOjQFq67cBYAu0s+ZWj/sy/pFEgZERGJTkoEREQ6YOzQKYwdOgWAppZGbvl/fRnYZ2SHrvnMv6/36by9h7YwNM28kd9d8imTcq4JSpleyRlUHi/D7W7B6YzD6/Vy+NgBeicPOGtZEREJX1rSRkSkA44eLzv575ff/S/GDrnMp+Ey8xd/lw+3vxZwvRXVpWAYpCalAbC3fBuD+o4+47XPVOZM5Xp07c3QtHN5d9P/AbBu+3JSk9M1LEhEJMIpERDxgcvlYsSIEbhcLrtDkRB5atn3uW1eOkeqS/jJC9/kzse+vOn99avf46MdKwD481s/518fH86djw3li2P7eejmF326xq6SjfT65xCfQBSVbj5lWE9XVzIr1v/ujNc+U5mzxfTDGxayasNCZs7PZsnax5h9858Cjl1ERMKD4fV3G10Ja7XuFnqsecfuMHx27LIrSXSGfoRaYWFh0OsYPnx40OsIldadhZM6wy+vtzsa67mbYO0zoauvquYIj77yHebfY31bDfTaVsU0ZRY4Ezp0ibAU7W1ARGKTegREREIsuWuvoCQBHbl2MGMSEZHwpERAxAcFBQXk5uZSUFBgdygiIiIillAiIOIDr9dLc3MzGkknIiIi0UKJgIiIiIhIDNI+AlGmi8PJscuutDsMn3VxOO0OQQRHvDnJNZzlvQhNtZCQCJPvsjua9jni7Y5ARER8pUQgyhiGYcsqPCKRzDDCf6Ubw/jyY7jHKiIikUF3jCI+GDJkCCtWrCAjI/B130VERETCiRIBER+4XC6ysrLsDkNERETEMposLOKD0tJS5s6dS2lpqd2hiIiIiFhCiYCID6qqqli+fDlVVVV2hyIiIiJiCSUCIiIiIiIxSImAiIiIiEgMUiIgIiIiIhKDlAiI+CA1NZW7776b1NRUu0MRERERsYQSAREfGIZBQkICRuuuTiIiIiIRTomAiA+OHDnCc889x5EjR+wORURERMQSSgRERERERGKQEgERERERkRikREBEREREJAYpERDxQVJSEtOnTycpKcnuUEREREQsEWd3ACKRID09nccff9zuMEREREQsox4BER80Njayf/9+Ghsb7Q5FRERExBJKBER8UFRUxNSpUykqKrI7FBERERFLaGiQiIiIyNd4veBptjuK8OeIB+21GbmUCIiIiIh8jacZ1j5jdxThb8oscCbYHYUESkODRERERERikBIBEREREZEYpKFBIj7Iyclh586ddochIiIiYhn1CIiIiIiIxCAlAiI+2LdvH7feeiv79u2zO5SQ83rNV+u/RWKR2oCIRCMNDRLxQV1dHVu3bqWurs7uUILO7YEdpbDnMBw8CqXHoLHFPHa8AX75GmT0hIwUGJUO/ZJtDVfEch4v7C6HXeVwsBJKKqGuyTx2vAF+ttz8+c/oCSP6w8CeWj5RRCKTEgERAeBEPXy4G9YXwfH69s87Vme+th2EVVthSG+4MBvGDACHboYkgjU0mz//H+2GIyfaP+9EAxQcMl9vbYe0HmYbmDAI4pyhi1dEpKOUCIjEOK8XNu6Dv34K9U3+l99z2HwN6Q23nQ+p3ayPUSTYCstgyQaoCqDTr/QYLP0Y3i+E70yCAT2tj09EJBg0R0AkhtU3wYsfwMvrA0sCvmrPYXh8FWwosiY2kVBwe+Avn8Dv1wSWBHxVeTU89Ras3qa5BNJxb+Uv4srZBm/lL2rzeHllMVfONnh8ycyQxiXRRT0CIj5IS0tj/vz5pKWl2R2KZWob4fk15vhnqzS5YcnHUNMIV+RYd12RYGh2w58+MIf4WMXjNYcLVdfBzedpuJyIhDclAiI+SE5O5pprrrE7DMs0NsPCtdYmAV+1cgvEO+GS4cG5vkhHeTzwPx9amwR81YY9Zhu4YUJwri8iYgUNDfqa4uJiXnzxRe69917GjRtHQkIChmEwc+ZMu0MTG1VWVvLyyy9TWRmkO+cQ+9smOHA0uHW8HoI6RAL1/uewvSS4dazbBVv2B7cOEZGOUI/A1zz11FM8/fTTdochYaasrIx58+YxduxYUlJS7A6nQz4vg4/8HMf/o6nQvbO5mtCCv/tWxuuFV9bDj7+llVQkvHxxHN7c6l+ZQNoAwLJ8GNoHurr8q09EJBSUCHxNamoq06ZNY8KECYwfP57Vq1fzu9/9zu6wRCzh9pirm/ire2dI7uJ/ufJqWLMTvjHK/7Ji8nrheDm4/7mXg8djbzzRYNkn5vwAfwTaBmoaYcVmczWhSOXxwP6jUNMATgf06g69tDqYxBCv11wdrKoODKBHIvTvYXdU1lAi8DVz58495f8bNmywKRIR631WApW1oa3zw11w+UjzBkJ819IIpdugZCvUV335fnMdbFwC6WOhzzBtZOWvQ8dg9xehrfPTYph+DnSLsF6B2kZzT4WPiuDY135vZPUx907IzdDPoESvphb4ZK/5d6y8+tRjGSkw+Z/7h0Ty37cIDt03FRUVzJkzh6FDh+JyucjIyOCBBx6gtraWu+66C8MwePbZZ+0OUyQk8naHvs7j9bD9YOjrjWQNxyH/Zdj9/qlJQKuqEvhsJWx/AzwtIQ8von24K/R1uj2Rt6zukRPwm7+bmwZ+PQkAM5n60zp4ZYP5+Yl9DGViQVHTAM+9aw7v+3oSAOau40s2mAtvNDSHPj6rRHUisGXLFkaPHs0TTzxBeXk5I0eOpLm5mWeeeYZbbrmFnTt3AjB27Fh7A5Wwl5iYyOTJk0lMTLQ7lIBV18Gucnvqzt9nT72RqLkeNi2DWh/mpR/eBQVvac16X3k85tN5O0RSGzhRD8//Aypqzn5u/l7zRkk/g9brFN8ZgMbmtje4aGiqPeU8sU5TC/zxPXNI3NnsKjeXIY7UhDhqE4GKigqmT59OeXk5Dz30EGVlZWzatIny8nLmz5/PqlWryM/PxzAMcnNz7Q5XwlxmZiYvvPACmZmZdocSMDtX8DlwVDcKvtq/Eer8WJyqfCccU4+LT744Do029aAcPh45Tw3f3uHfEML1RVohLBj6pgwC4MDhnW0eb32/9Tyxzvoi35KAVp+XR+4KYVGbCMyaNYuSkhLuv/9+nnzySbp1+3Jm05w5cxgzZgwtLS1kZmbSvXt3GyOVSOB2u6mpqcHt9nOGYRg5aOPKpycaoLrevvojhafFnBfgr5LN1scSjexsAxC8fTus1NhsPuX314c2DDuMdllp59IrOYP3tiyhovrUDS+aW5r4W96zGIbBpJHRs8dNOPB6AxtGG6ltICoTgZ07d7J06VJSU1N59NFH2zxn3LhxAIwZM6bD9bUmHBMnTqRTp04arxeFCgsLmTBhAoWFhXaHErC2xjjGUv2RoKLYHBrkryNF0NxgeThRp7zK5vojoA1sLwms52Jzsf8rMcmZOZ1xPHD989Q2VPP9Bbn8cdXDrNrwB/7vnf/ivqfOZdve97l1yk/I6D3M7lCjyv6jZg+ev/YdMefWRJqoXDVo8eLFeDweZsyYQdeuXds8p3Nnc0ydFYlAUVERy5cvZ8KECSQkJJCXl9fhawKMHz+e8nKbBnVHOX83iCsrKwPgzTffZPNm3x6/Llq0yM+oguuiu16mT/YlbR5rXSO9Pd1dX3585Loz19PeOuvfnXk3h3as9jHa2HT5mJncMWWe3+W8XrhgwqWUHYuwGakhNvbaeQy9YGabx0LRBn7+y/9m1/vP+xasTYZd+gNGf+snfpdr8cDI3AnUV5cFISp7JMR15g/32/uY97wRV/HUD/JY+t7jvLPxzxyvO4orIZGhaecw98qlXDLmZlvjA8jKzqKpJXq6fNNGX8Wk2xcGVPYbV93Mkb0fWRzR2fXt25eNGzcGVDYqE4E1a9YAMGXKlHbPKSkxt5S0IhG4+OKLT94oPvLII5YlAuXl5ZSWllpyLTlVXV3bk6/a09DQcPKjr2XD7XvX+jm0xdc10h2OwNZSB6isrAi7r0m4qRp4LOCyX3xRTukRfX3PJKum/dmvoWgD1dVVYd8G+h0PvNuirOwQtccOnf3ECOGKD/AbbbFhGRP4+R2v2h1Gu8oOHaKhnQnNkahz/8AnvBypOBz2bfzrojIR2L/fnLExcODANo+3tLScvFm3IhFwOIIzwqpv375Bua5Aly7+/YJ3uVwnP/paNi0tze+4gslptN9vf/wsD3O6u8wbII8Hjp9lCEp710rq2jnsvibhxu0M7I9pi7sZVzcHaQn6+p6JK6H939WhaAOJrviwbwNxnsA2GnE3N5DS3UVyl/D+/PyREKfVeHzRr3//qOoRcDnMBu71en0e6t16bmJcsy1tvCP3i1GZCNTWmr/I6uvb/sFcunQpFRUVdOvWjUGDwne2faDdPHJ2/o7137FjBy+99BLTpk0jJyfHpzLz5vk/xCOY3twKb3/W9rG2hjF81SPXmU9BjzfAI68FVv+aVa+QFB4P2MKWxw0fLoQmP/OB/iPi2bWnIDhBRZFP9sIr69s+Foo28KfnfsWQPr8KrHCINLbAL/7q/zyBScNc/LZ4T3CCsom7CdY+Y3cU4W/3rt04E+yOwjpeLzy2Er447vt8T8MwGNwLPt9mzYiQUIrKycKtmdGmTZtOO1ZWVsbs2bMByM3N1cRe8Ul2djZ5eXlkZ2fbHUrAMlLsq7u7CyUBPnA4oX8Aqxmnj7U8lKhkZxswgDQb6/dVpziYONj/chdG7q9GkVMYRmA/z5HaBqIyEbjiiisAmD9/Prt2fbmNZH5+PlOmTKGiogLQRmLiu/j4eFJSUoiPj7c7lIAN6Glj3an21R1pBo6HRD++V/1GQo+M4MUTTfp0B5dNTbhPkn11++sboyC17XU22jQ5y97fLyJWO38oDPLj79aI/jBmQPDiCaaoTATmzJlDz549OXjwIDk5OYwePZqsrCwmTpzI4MGDueyyy4C25wfk5eWRmpp68rVgwQIAlixZcsr7Vk0Ilshw4MAB7rvvPg4cOGB3KAFL6gLDbJp2MiF8R+CFnXgXnHMjdPXhj1DfETDim+YTLDk7hwPGZdpT9/gIagNdXfBvl0Ovbmc/9/whcP344MckEkrxTvjepTCo19nPHd4PZl4Izgi9o47QsM8sPT2ddevWcdVVV+FyuSguLiYlJYWFCxeyatWqk70EbSUCzc3NHD169OSrdZ5BY2PjKe83N0fIFpFiiRMnTrB27VpOnIjARYK/YrINXZdJnWFUeujrjWSubjD+O5B9GXRpYzhJygDIvQZyppnDicR3dnTfOx3mDXMk6dnVXFL12nPb7h0Y3g++dwnccl7k3gCJnEliJ7jvcvNnPK3H6cczU+H2C+DuS6FThPT2tSUqJwsDjBgxgpUrV572fk1NDcXFxTgcDkaNGnXa8UsvvRSv1xuKEEVCLifN/KNe0f4qipa7MFs3CoGIS4AB50LGOXDiMDTVguGAzsnQJdnu6CJXv2TI7gu7QrhFy/hB5lP2SNM5AaaMgEuGm7si/34N1DVBt05w72V2RycSfPFOmDTUTOTLquDZd8020LUT/PCbdkdnjahNBNqzY8cOvF4v2dnZfi8heSbLli0DoKCg4JT/Z2ZmMn68+k0lPDgdcMv58Ny7oamvX7J5IyGBMwzo3sfuKKLLTRPg8TdDsxNuVxdMHxv8eoLJYZhzAOL/2fsUpBWzRcKWYUD/Hl+2gWh6uBVzicD27dsBa/YP+Kqbbrqpzf/feeedYbfDrMS2rD7mU/oPd5393Fat66Kfba31r3IY8J1JEKehKxJmenWHq8bC65/6XiaQNgBw88TI7A0Q/32wbRmbd/+Df7vmN/z3y7ey/4sCOsV3Jrlrb2Zd/zxpqUPtDjEgJUd288TSO6murSDRlcTsWxaR2de3ZbQl/CkRsIiGE0W3Pn368PDDD9OnT3Q8mp1+jtnVX1zh2/lnW2O9LdePt3e5RpEzuXgY7DsCW32c/x9IG7hkOORqRaeYkffZa1wx7rsATDvvHiYO/xaGYfB63rMsePV7/Prf3rM3wAA9vfz7TDvvHr45YSYfbFvGE0tn8twD+XaHJRZRIiDig9TUVGbOnGl3GJbpFAf3XAq/XwsHAt9NvV3XnBO5aypLbHAYcMcF4PbAZyXWX/+CLHOirUSPmvoq7v71KBqb6+mVlEGzu5Hyo3u5fNwdPHD98+wozmP2LYuIc8Zz3ohpJ8uNGHA+y95/MugxPHTTC5aXO1ZzmF0lG3ns7rcBuGj0DTz72v2UVhRFbA+HnCrmEoE1a9bYHYJEoOrqatavX8+kSZNISkqyOxxLdPnnigivrIdtB625Zqc4uGFCYBsSiYRanBP+5SJziNA6P4bKnYnDgKm5cGWOlnWNNl07J3PZ2O/QuVM3br/yZ+R//haL1/yKh256gY2fv83IgRcQ5zx9+ZjXPnyaSTnXBj2GYJQ7UnWQlO79cDrN20XDMOjdYwCHqw4oEYgSMZcIiASipKSEBx98kGXLlkVNIgDmBkf/chFs3g/LN0JtY+DXyuoDt55vLjsoEimcDjN5HZ0BSzZAZW3g1+rfA75zPqRrSFzUKjq0hesunAXA7pJPGdr/HAA+2vE6k0ddd9r5r/zjVxyqKOLx7//Dp+vP+u0kSit2t3ns+Qc30zs5o90YAo1dYpsSAZEYZxhwbqa5pOJHRfDRbqiq8738sL7m/gSj0/UEVCJXdl94+Cr4ZK85kf6L476XHdDTHAp37kBNjo92ew9tYWiaeQO9u+RTJuVcg9frZePnb3H3VY+fcu6r7z3Jh5/9lcfveRdXgm+rFD7z7+sDiiHQ2M+mV3IGlcfLcLtbcDrj8Hq9HD52gN7JEbqNrpxGiYCIAObKJt8YBZePhMJDsOcwlBwzJxXXNZnnGIb5xD8jxXzlpEOf7vbGLWKVTvFw0TDzpn7PYXOvgZJKOFgJJxrMcwzMXbpb28Dw/mYiINGvoroUDIPUpDQA9pZv4zuX/yeFBz9hQJ8RdO70ZXfosvcXsHbLYubf8y5dOyefcp35i7/L5FHXceHo03sQAo3hbNcOtFyPrr0ZmnYu7276P745YSbrti8nNTldw4KiiBIBETmF02He4Od8ZTdgjxe83uhaO1mkPYYBQ/uYr1Zer9kOHIZ6vmJVUenmU4bTdHUls2L970hKTOWCnG+ffP9IVQkLVz5Ev5TB/Pj3UwBIiOvEb2d9DMCuko18+59DdKyKoXWsf3vXDrQcwA9vWMgTS2eyeM2v6OLqzuyb/xRQ7BKelAiI+MDlcjFixAhcrthcENxhYD4KFYlRhgFOtYGYdv7Iqzl/5NUn/9+6hOb3nszhiXvXnny/V3I67zzR9pLiVTVHSE1KY1hGYBuNthfD2a4daDmAjN7DfBqyJJHJ8GoBfIlBhYWFQa9j+PDhQa9DRCRUfvFXqK6HpM7wy+vtjib43E2w9hm7owh/U2aBM8HuKEIjGtuAOvpFRERERGKQEgERHxQUFJCbm0tBQYHdoYiIiIhYQomAiA+8Xi/Nzc1oJJ2IiIhEC00WFhEREfkaR7w5/j1c5L0ITbWQkAiT77I7mi85Tt9MWSKIEgERERGRrzGM8JoE27psbbjFJZFNQ4NERERERGKQegREfDBkyBBWrFhBRkaG3aGIiIiIWEKJgIgPXC4XWVlZdochIiIiYhkNDRLxQWlpKXPnzqW0tNTuUEREREQsoURAxAdVVVUsX76cqqoqu0MRERERsYQSARERERGRGKREQEREREQkBikREBERERGJQUoERHzgcDiYMGECDoeajIiIiEQH3dWI+MDj8ZCfn4/H47E7FBERERFLKBEQEREREYlBSgRERERERGKQEgERERERkRikREDEB0lJSUyfPp2kpCS7QxERERGxRJzdAYhEgvT0dB5//HG7wxARERGxjHoERHzQ2NjI/v37aWxstDsUEREREUsoERDxQVFREVOnTqWoqMjuUEREREQsoURARERERCQGKREQEREREYlBSgRERERERGKQEgERERERkRik5UNFfJCTk8POnTvtDkNERETEMuoREBERERGJQUoERHywb98+br31Vvbt22d3KCIiIiKW0NAgER/U1dWxdetW6urq7A5FRCQkahvhYCUcPApHTkBdk/l+fRPk7YaMFOifDHFOW8MUCZqGZiipNNvBF9WntoH3C802kJYCnSL4bjqCQxcREREruT3wWYl5o7+rvO1zmtzw6ifmvzvFwfhBcGE29EsOWZgiQeP1wu4v4MNdZlvweE8/p8kNr31q/tvpgLEDYHIWDOoFhhHaeDtKiYCIiIjwWQksy4cqPzo+G1vMpCFvN4zoDzdPhB6JwYtRJJiKK2DpBiir9r2M2wOfFpuvAT3h1vOgf49gRWg9JQIiIiIxrK4R/vopbOzgFKidh+CxlfDtcXD+kMh7Miqxq9kNq7fC2kKzRyBQB47Cr/8O3xgFV+SYvQXhTomAiA/S0tKYP38+aWlpdociImKZY7Xw/Bo4fNya6zW2wNKPzTHVN04Ah5IBCXP1TfDH92DvEWuu5/bA6m2wvwJmXgQJYX6nHQG5ioj9kpOTueaaa0hOTrY7FBERS1TXw7PvWpcEfNVHu815BB15uioSbI0tsHCtdUnAVxUcgpc+gBa39de2khKBNhQXF/Piiy9y7733Mm7cOBISEjAMg5kzZ9odmtiksrKSl19+mcrKSrtDERHpMLcHXngPjtYEr471RfBeYfCuL9IRXi+8st6cFxAshWXmsLtwFuYdFvZ46qmnePrpp+0OQ8JIWVkZ8+bNY+zYsaSkpNgdjohIh/xjhzl8xx8/mgrdO8Pxeljwd9/KrNoCI/tDnyS/QxQJqs37YesB/8oE0gY+2g1jMmBYP/9jDAX1CLQhNTWVadOm8Ytf/II33niD++67z+6QRERELFFWBW995n+57p0huYv50VctHnhlQ9tLMIrYpaYBlm/0v1wgbQBgyQZzT4JwpB6BNsydO/eU/2/YsMGmSERERKz17g5zaFCo7K+Az8vM5UXFP14vVO6Hki3QWGu+11gLO9+B9LHQrZed0UWudbvMDfNC5Vgd5O+Fi4aFrk5fxUSPQEVFBXPmzGHo0KG4XC4yMjJ44IEHqK2t5a677sIwDJ599lm7wxQREQmqEw2wxc/hEFb4cFfo64x0dcdgw59h8zI4UgS09qp4oXQrfPxn2PIatITwhjYauD3m/JVQ+3BXeE6ej/oegS1btvCtb32L8vJyEhMTGTlyJIcOHeKZZ55hz549Jyd/jh071t5AJawlJiYyefJkEhO1U46IRK5P9oS2N6BVwSFzqVJtNuabumOQ/wo015/5vIo9sOlVOPdmiEsITWyRbkepOcY/1L44DnsPw5A+oa/7TKK6R6CiooLp06dTXl7OQw89RFlZGZs2baK8vJz58+ezatUq8vPzMQyD3Nxcu8OVMJaZmckLL7xAZmam3aGIiARs9xf21Ov1mjdBcnZeL2xbcfYkoNXxctj9XlBDiip2tQGA3WHYBqI6EZg1axYlJSXcf//9PPnkk3Tr1u3ksTlz5jBmzBhaWlrIzMyke/fuNkYq4c7tdlNTU4PbHeYLAouItMPrhRIbV0D2d5WiWHXsINT4ua592Q5osuEpdyQqOWpj3WHYBqI2Edi5cydLly4lNTWVRx99tM1zxo0bB8CYMWM6XN+yZcu44YYbGDhwIF26dGH48OH853/+JzU1QVykWUKmsLCQCRMmUFioRbFFJDJV10ONjePJlQj4pmSz/2U8bigLYCWoWOPxQskx++o/aGMS0p6onSOwePFiPB4PM2bMoGvXrm2e07mzuf6TFYnAk08+yYABA/jVr35Feno6W7Zs4Ze//CXvv/8+H3zwAQ6H/znX+PHjKS8v73Bscjp/N4crKysD4M0332TzZt9+Sy9atMjPqEREgiep30iu/OHbbR5rXR/9TLq7vvz4yHXtn9feGuubthWS/i9X+Bht7HryX9eT2j3D73L/+4fX+f119wchoujhTOjCdf/V/sz1s7WDjraByuMNpKcP9TFa3/Xt25eNGwNYD5UoTgTWrFkDwJQpU9o9p6SkBLAmEXjjjTfo1evLdbwuueQSevXqxYwZM/jwww+5+OKL/b5meXk5paWlHY5NTldXV+fX+Q0NDSc/+lpW3zsRCSctndrf0ah1fXRfOBy+n/tVHq9Dvxd94HR0Cqict0Vf37Pp1CX5jMd9bQeBtgGHMyHsvkdRmwjs378fgIEDB7Z5vKWlhby8PMCaROCrSUCr8ePHA4HfEPbt27dDMUn7unTxrwW7XK6TH30tm5aW5ndcIiLBktQjud1jvqyi0t1l3gB5PHC8of3z2ruWgVu/F33Q2FwbUDmP0aSv71k4411nPH62dtDRNuBuaQzK96gj94tRmwjU1poNqb6+7e/G0qVLqaiooFu3bgwaNCgoMaxduxaAESNGBFQ+0G4eOTt/x/rv2LGDl156iWnTppGTk+NTmXnz5gUSmohIUNQ1wk+XtX2srWEMX/fIdeZT0OMN8Mhr/tc/efwIFv2zJ17a9/kaOLjJ/3Lfn3Mjv3jpRusDiiJeL8xd3v5mYmdrBx1tA/1TO58cjRIuonaycGt2tGnT6a2prKyM2bNnA5Cbm4thGJbXX1pays9+9jOmTp2qPQqiQHZ2Nnl5eWRnZ9sdiohIQLp0gp5tT5kLifQU++qOJOkBDFJI6AK9s6yPJdoYBmTY+HNoZ93tidpE4IorzAlJ8+fPZ9euLyeG5OfnM2XKFCoqKoDgbCRWU1PDtddeS0JCAi+99JLl15fQi4+PJyUlhfj4eLtDEREJmG6Cwl9iT+jt5zOngRPB4QxOPNFGbeBUUZsIzJkzh549e3Lw4EFycnIYPXo0WVlZTJw4kcGDB3PZZZcBbc8PyMvLIzU19eRrwYIFACxZsuSU91vnGHxVfX0906dPZ9++fbz99tv069f+5CyJHAcOHOC+++7jwIEDdociIhKwHJuGkHeKg6FhtqNqOMuZCsk+fq/Sx8KAcUENJ6rkpNtX98gwnMIRtYlAeno669at46qrrsLlclFcXExKSgoLFy5k1apVJ3sJ2koEmpubOXr06MlX6zyDxsbGU95vbm4+rdyNN97Ixo0bWb16NSNHjgz+JyohceLECdauXcuJEyfsDkVEJGBjB0JiYIvSdMi4QeBSh6rPnAlwzo2QcQ442/m6JSRC9hQYdrk55EV8M7AnpPUIfb3ZfaF3GO5dG7WThcGcpLty5crT3q+pqaG4uBiHw8GoUaNOO37ppZfi9Xr9qqt1z4J//OMfvPnmm0ycODHguEVERIIh3gnnDYE1BaGt90KNX/ebM968yR9yoblzcHU5uJshrhOkDoJeQzUcKBCGARdmw9KPQ1vv5DBtA1GdCLRnx44deL1esrOz/V5Gsj0/+MEPePXVV/mP//gPunTpwoYNG04eGzJkSJvLi4qIiITa5SMhfy+cOMPyh1aaOBj62/AENlrEdYKMc8H/LcakPRMGwbrP4VBVaOob0htGh+k3MGqHBp3J9u3bAWv2D2i1evVqAB577DEmTZp0ymvVqlWW1SMiItIRiZ3gphB1Wid1hm9r/LqEmTgnfGcSOEIwpCrBCbedH5q6AhGTPQLBSASKi4stu5aEnz59+vDwww/Tp49mu4lI5MvNMJ/Uf7LX9zKtmyT5svkYmDc+t02CLgn+xycSbOkp8K1cWLXV9zL+tgEwE+HUbv7FFkpKBER8kJqaysyZM+0OQ0TEMrecZ26stKPUt/N92XSslYH5FHS4Fs6TMHZFjrk52LrPfTvfnzYAMDUXLgjTuQGtDK+/s2JFooC/OwtXV1ezfv16Jk2aRFJSkk9lhg8fHkhoIiIh0+KGV9bDpv3WXdPpgBmT4NxM664pEixeL6zcAv+wcAK9AVw9Fi7Pse6awRKTcwRE/FVSUsKDDz4YdluDi4h0RJwT7phsjpe2YnnPAT1h9jQlARI5DAOmnwPfnwLJFqwfk9oN7r8yMpIAiNGhQSIiImIyDHO+QHZfWLkZNh8At8e/ayR1hktHwMXDzB4BkUgzoj88fBWs3gYf74HGFv/Kd06AC4bCN0dDQgTdXUdQqCIiIhIsyV3g9slw7TjYUGQmBOVV4GlnALErHjJTYdJQGJWuBEAiX+cEuH48TBsDG/dB/j4orYSWdhLjBKc56XjiEDh3YGQlAK0iMGQREREJlm4uuHKU+WpqMddaP3LcvBkyDDMBSOsBPbuG75KIIh3hijc3Hbsw2+wdK682k+Imtzn+PyEO+iVDn+7giPAEWImAiA9cLhcjRozA5XLZHYqISMgkxJlP/TNT7Y5ExB5Oh5n4pkXppnhaNUhikr+rBgVCqwaJiIhIOIvwDg0REREREQmEEgERHxQUFJCbm0tBgYULDYuIiIjYSImAiA+8Xi/Nzc1oJJ2IiIhECyUCIiIiIiIxSImAiIiIiEgMUiIgIiIiIhKDtI+AiA+GDBnCihUryMjIsDsUEREREUsoERDxgcvlIisry+4wRERERCyjoUEiPigtLWXu3LmUlpbaHYqIiIiIJZQIiPigqqqK5cuXU1VVZXcoIiIiIpZQIiAiIiIiEoOUCIiIiIiIxCAlAiIiIiIiMUiJgIgPUlNTufvuu0lNTbU7FBERERFLGF6v12t3ECIiIiIiElrqERARERERiUFKBEREREREYpASARERERGRGKREQEREREQkBikREBERERGJQUoERERERERikBIBEREREZEYpERARERERCQGKREQEREREYlBSgRERERERGKQEgERERERkRikREBEREREJAYpERARERERiUFKBEREREREYpASARERERGRGPT/AXvP+CENMDLgAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 974.616x284.278 with 1 Axes>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=3\n",
    "l=1\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "bdfaa3e7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{\\sqrt{3}}{3} |001\\rangle+\\frac{\\sqrt{3}}{3} |010\\rangle+\\frac{\\sqrt{3}}{3} |100\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "92efd138",
   "metadata": {},
   "source": [
    "## n=3, l=2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "9251ce8c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 974.818x284.278 with 1 Axes>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=3\n",
    "l=2\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "05c1d9d5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{\\sqrt{3}}{3} |011\\rangle+\\frac{\\sqrt{3}}{3} |101\\rangle+\\frac{\\sqrt{3}}{3} |110\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7b577663",
   "metadata": {},
   "source": [
    "## n=4, l=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "aba1d68a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1309.26x367.889 with 1 Axes>"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=4\n",
    "l=1\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "930dd669",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{1}{2} |0001\\rangle+\\frac{1}{2} |0010\\rangle+\\frac{1}{2} |0100\\rangle+\\frac{1}{2} |1000\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "823591e9",
   "metadata": {},
   "source": [
    "## n=4, l=2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "ea53941e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1560.1x367.889 with 1 Axes>"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=4\n",
    "l=2\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "69f8f2f4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{\\sqrt{6}}{6} |0011\\rangle+\\frac{\\sqrt{6}}{6} |0101\\rangle+\\frac{\\sqrt{6}}{6} |0110\\rangle+\\frac{\\sqrt{6}}{6} |1001\\rangle+\\frac{\\sqrt{6}}{6} |1010\\rangle+\\frac{\\sqrt{6}}{6} |1100\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "04cd10ca",
   "metadata": {},
   "source": [
    "## n=4, l=3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "269b9068",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1225.45x367.889 with 1 Axes>"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=4\n",
    "l=3\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "edba53b0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{1}{2} |0111\\rangle+\\frac{1}{2} |1011\\rangle+\\frac{1}{2} |1101\\rangle+\\frac{1}{2} |1110\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a15866ec",
   "metadata": {},
   "source": [
    "## n=5, l=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "4ad5f4b9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1661.74x451.5 with 1 Axes>"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=5\n",
    "l=1\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "2e91e5e1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{\\sqrt{5}}{5} |00001\\rangle+\\frac{\\sqrt{5}}{5} |00010\\rangle+\\frac{\\sqrt{5}}{5} |00100\\rangle+\\frac{\\sqrt{5}}{5} |01000\\rangle+\\frac{\\sqrt{5}}{5} |10000\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "36d1186c",
   "metadata": {},
   "source": [
    "## n=5, l=2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "3bb72a19",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2247.21x451.5 with 1 Axes>"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=5\n",
    "l=2\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "0858e147",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{\\sqrt{10}}{10} |00011\\rangle+\\frac{\\sqrt{10}}{10} |00101\\rangle+\\frac{\\sqrt{10}}{10} |00110\\rangle+\\frac{\\sqrt{10}}{10} |01001\\rangle+\\frac{\\sqrt{10}}{10} |01010\\rangle+\\frac{\\sqrt{10}}{10} |01100\\rangle+\\frac{\\sqrt{10}}{10} |10001\\rangle+\\frac{\\sqrt{10}}{10} |10010\\rangle+\\frac{\\sqrt{10}}{10} |10100\\rangle+\\frac{\\sqrt{10}}{10} |11000\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "22c23eea",
   "metadata": {},
   "source": [
    "## n=5, l=3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "6ca837fc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2163.4x451.5 with 1 Axes>"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=5\n",
    "l=3\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "b2294852",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{\\sqrt{10}}{10} |00111\\rangle+\\frac{\\sqrt{10}}{10} |01011\\rangle+\\frac{\\sqrt{10}}{10} |01101\\rangle+\\frac{\\sqrt{10}}{10} |01110\\rangle+\\frac{\\sqrt{10}}{10} |10011\\rangle+\\frac{\\sqrt{10}}{10} |10101\\rangle+\\frac{\\sqrt{10}}{10} |10110\\rangle+\\frac{\\sqrt{10}}{10} |11001\\rangle+\\frac{\\sqrt{10}}{10} |11010\\rangle+\\frac{\\sqrt{10}}{10} |11100\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6ed1b44d",
   "metadata": {},
   "source": [
    "## n=5, l=4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "c6ec158d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1578.33x451.5 with 1 Axes>"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=5\n",
    "l=4\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "cee6dbd7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{\\sqrt{5}}{5} |01111\\rangle+\\frac{\\sqrt{5}}{5} |10111\\rangle+\\frac{\\sqrt{5}}{5} |11011\\rangle+\\frac{\\sqrt{5}}{5} |11101\\rangle+\\frac{\\sqrt{5}}{5} |11110\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7bfad983",
   "metadata": {},
   "source": [
    "## n=6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "86a58fcf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{\\sqrt{6}}{6} |000001\\rangle+\\frac{\\sqrt{6}}{6} |000010\\rangle+\\frac{\\sqrt{6}}{6} |000100\\rangle+\\frac{\\sqrt{6}}{6} |001000\\rangle+\\frac{\\sqrt{6}}{6} |010000\\rangle+\\frac{\\sqrt{6}}{6} |100000\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=6\n",
    "l=1\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "#qc.draw(output=\"mpl\")  \n",
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "82960c7a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{\\sqrt{15}}{15} |000011\\rangle+\\frac{\\sqrt{15}}{15} |000101\\rangle+\\frac{\\sqrt{15}}{15} |000110\\rangle+\\frac{\\sqrt{15}}{15} |001001\\rangle+\\frac{\\sqrt{15}}{15} |001010\\rangle+\\frac{\\sqrt{15}}{15} |001100\\rangle + \\ldots +\\frac{\\sqrt{15}}{15} |100001\\rangle+\\frac{\\sqrt{15}}{15} |100010\\rangle+\\frac{\\sqrt{15}}{15} |100100\\rangle+\\frac{\\sqrt{15}}{15} |101000\\rangle+\\frac{\\sqrt{15}}{15} |110000\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=6\n",
    "l=2\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "#qc.draw(output=\"mpl\")  \n",
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "7916ed1f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{\\sqrt{5}}{10} |000111\\rangle+\\frac{\\sqrt{5}}{10} |001011\\rangle+\\frac{\\sqrt{5}}{10} |001101\\rangle+\\frac{\\sqrt{5}}{10} |001110\\rangle+\\frac{\\sqrt{5}}{10} |010011\\rangle+\\frac{\\sqrt{5}}{10} |010101\\rangle + \\ldots +\\frac{\\sqrt{5}}{10} |101100\\rangle+\\frac{\\sqrt{5}}{10} |110001\\rangle+\\frac{\\sqrt{5}}{10} |110010\\rangle+\\frac{\\sqrt{5}}{10} |110100\\rangle+\\frac{\\sqrt{5}}{10} |111000\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=6\n",
    "l=3\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "#qc.draw(output=\"mpl\")  \n",
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "a0d4bdf0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{\\sqrt{15}}{15} |001111\\rangle+\\frac{\\sqrt{15}}{15} |010111\\rangle+\\frac{\\sqrt{15}}{15} |011011\\rangle+\\frac{\\sqrt{15}}{15} |011101\\rangle+\\frac{\\sqrt{15}}{15} |011110\\rangle+\\frac{\\sqrt{15}}{15} |100111\\rangle + \\ldots +\\frac{\\sqrt{15}}{15} |110101\\rangle+\\frac{\\sqrt{15}}{15} |110110\\rangle+\\frac{\\sqrt{15}}{15} |111001\\rangle+\\frac{\\sqrt{15}}{15} |111010\\rangle+\\frac{\\sqrt{15}}{15} |111100\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=6\n",
    "l=4\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "#qc.draw(output=\"mpl\")  \n",
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "730523fb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$\\frac{\\sqrt{6}}{6} |011111\\rangle+\\frac{\\sqrt{6}}{6} |101111\\rangle+\\frac{\\sqrt{6}}{6} |110111\\rangle+\\frac{\\sqrt{6}}{6} |111011\\rangle+\\frac{\\sqrt{6}}{6} |111101\\rangle+\\frac{\\sqrt{6}}{6} |111110\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=6\n",
    "l=5\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "#qc.draw(output=\"mpl\")  \n",
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2bc17068",
   "metadata": {},
   "source": [
    "# $$\\mathbf{q}= q\\, e^{i \\alpha}\\,, \\quad q=1.3\\,, \\quad \\alpha=0.3 $$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "c43efcbb",
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha=0.3\n",
    "q=1.3"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dcd680c8",
   "metadata": {},
   "source": [
    "## n=2, l=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "daf1bc3f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 658.2x200.667 with 1 Axes>"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=2\n",
    "l=1\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "bd4f85c5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.783723676105 + 0.118448248686 i) |01\\rangle+(0.602864366235 - 0.09111403745 i) |10\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "b53d63d9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.        +0.j        , 0.78372368+0.11844825j,\n",
       "       0.60286437-0.09111404j, 0.        +0.j        ])"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ce78b996",
   "metadata": {},
   "source": [
    "## n=3, l=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "9d56c742",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 993.048x284.278 with 1 Axes>"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=3\n",
    "l=1\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "d70fc2cc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.685565923569 + 0.212070391657 i) |001\\rangle+0.552013252658 |010\\rangle+(0.405660309804 - 0.12548543885 i) |100\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "d222f834",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.        +0.j        , 0.68556592+0.21207039j,\n",
       "       0.55201325-0.j        , 0.        +0.j        ,\n",
       "       0.40566031-0.12548544j, 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ])"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cf341431",
   "metadata": {},
   "source": [
    "## n=3, l=2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "8d963e1a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 993.25x284.278 with 1 Axes>"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=3\n",
    "l=2\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "d5b60c6b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.685565923569 + 0.212070391657 i) |011\\rangle+0.552013252658 |101\\rangle+(0.405660309804 - 0.12548543885 i) |110\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "f7e30abb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.68556592+0.21207039j,\n",
       "       0.        +0.j        , 0.55201325+0.j        ,\n",
       "       0.40566031-0.12548544j, 0.        +0.j        ])"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "07ccde47",
   "metadata": {},
   "source": [
    "## n=4, l=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "dbca1ddd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1327.69x367.889 with 1 Axes>"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=4\n",
    "l=1\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "4ab860f6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.614239834581 + 0.296711663598 i) |0001\\rangle+(0.518838476304 + 0.078414766253 i) |0010\\rangle+(0.399106520234 - 0.060319050964 i) |0100\\rangle+(0.279581171862 - 0.135053101319 i) |1000\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "94b9409c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.        +0.j        , 0.61423983+0.29671166j,\n",
       "       0.51883848+0.07841477j, 0.        +0.j        ,\n",
       "       0.39910652-0.06031905j, 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.27958117-0.1350531j , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ])"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6aad7b08",
   "metadata": {},
   "source": [
    "## n=4, l=2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "2c435934",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1662.14x367.889 with 1 Axes>"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=4\n",
    "l=2\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "8222663d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.509725080943 + 0.348721690008 i) |0011\\rangle+(0.453856365496 + 0.140394225964 i) |0101\\rangle+0.365442213424 |0110\\rangle+0.365442213424 |1001\\rangle+(0.268554062424 - 0.083073506488 i) |1010\\rangle+(0.178468919485 - 0.122097156965 i) |1100\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "fa04d848",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.50972508+0.34872169j,\n",
       "       0.        +0.j        , 0.45385637+0.14039423j,\n",
       "       0.36544221+0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.36544221+0.j        ,\n",
       "       0.26855406-0.08307351j, 0.        +0.j        ,\n",
       "       0.17846892-0.12209716j, 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ])"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "36a04a78",
   "metadata": {},
   "source": [
    "##  n=4, l=3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "4d25badb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABBIAAAEvCAYAAAD4hOISAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/P9b71AAAACXBIWXMAAA9hAAAPYQGoP6dpAABlYElEQVR4nO3deXxU9b3/8ddMFkICJIQQAiQQAgkEZBEIilsFlbqCdUOLItVWpXIRpYD649bearEhgq3LteCGXiylgAsFXBBQMG6hyCKEJciWkIGEJJCFhGTm/P6YEolJYCbMzJlM3s/HI4/AnO93vp+ZyTlzzud8F4thGAYiIiIiIiIiIi6wmh2AiIiIiIiIiDQfSiSIiIiIiIiIiMuUSBARERERERERlymRICIiIiIiIiIuUyJBRERERERERFymRIKIiIiIiIiIuEyJBBERERERERFxmRIJIiIiIiIiIuIyJRJERERERERExGVKJIiIiIiIiIiIy5RIEBERERERERGXKZEgIiIiIiIiIi5TIkFEREREREREXKZEgoiIiIiIiIi4TIkEEREREREREXGZEgkiIiIiIiIi4jIlEkRERERERETEZUokiIiIiIiIiIjLlEgQEREREREREZcpkSAiIiIiIiIiLlMiQURERERERERcpkSCiIiIiIiIiLhMiQQRERERERERcZkSCSIiIiIiIiLiMiUSRERERERERMRlSiSIiIiIiIiIiMuUSBARERERERERlymRICIiIiIiIiIuCzY7AJHmZufOnS6XPXr0KP/85z+54447iI2Ndblenz59mhKaiIiIiIiI16lHgogXFRQU8PLLL1NQUGB2KCIiIiIiIh6hRIKIiIiIiIiIuEyJBBERERERERFxmRIJIiIiIiIiIuIyJRJEvCgyMpKbbrqJyMhIs0MRERERERHxCIthGIbZQYg0J+6s2tBUWrVBRERERET8lXokiHhRVVUVBw4coKqqyuxQREREREREPEKJBBEvysnJ4dprryUnJ8fsUERERERERDwi2OwAxD8YhkGFw252GG4JtwZhsVjMDkOaMcMAR7XZUYgnWENAhwMRERER31AiQQCocNhpv3a12WG4pXjkNUQE6U9Yms5RDeteMDsK8YQRkyEo1OwoRERERFoGDW0QEREREREREZcpkSAiIiIiIiIiLlO/cBEv6tevH9nZ2WaHISIiIiIi4jHqkSAiIiIiIiIiLlMiQcSL9u3bx5133sm+ffvMDkVERERERMQjlEgQ8aKKigq2bNlCRUWF2aGIiIiIiIh4hBIJIiIiIiIiIuIyJRJERALIx1kLuGaahY+zFjS43Va0n2umWZj9jwk+jUtEREREAocSCSIiIiIiIiLiMiUSRLyoa9eupKen07VrV7NDERERERER8YhgswMQCWRRUVGMHj3a7DBEREREREQ8Rj0SfmLChAlYLJaz/uzcubPBuoWFhcyYMYP+/fsTERFBq1at6N69O/fccw+bNm3y8SsRf1BUVMQ777xDUVGR2aGIiIiIiIh4hHokNCI5OZnY2NgGt4WHh9d7bNeuXVx55ZXYbDasVis9evSgTZs27N27l4ULF7Jo0SLeeustxo0b5+3QxY/k5+fzzDPPMGjQIKKjo80OR0RERERE5LwpkdCIJ598kgkTJrhcfuLEidhsNnr37s37779Pnz59ACgvL+exxx5j/vz5PPTQQ1x33XW6oJQWo8YOVTXQKhiCg8yORsT37A6orIaQIAjVN66IiIgECJ3WeEBpaSmfffYZABkZGbVJBICIiAhefvll3n33XQoLC1m/fj0333yzOYH6gP2NBTj+8U+CHpuC9dpRdbYZhoF92uMY2dkEv/QClh6J5gQpXlVth+8OQOZuOHDsx8e7x8DlKTCwm/OiSsxlsVjMDiFg2R2wIw++2AO78n98PC4SLk2GtCQICzEvPhEREZHzFfBzJBQWFjJ9+nR69epFWFgYCQkJPPLII5SXl3P//fdjsVh46aWXzquNqqoqDMMAICkpqd724OBgunfvDkB1dfV5teXvrPeMg8Tu2Oe9ilFQWGeb4933MbZuw3rP3UoiBKj8Epi1HP7+Vd0kAsCBQlj4JTz7L7AdNyW8FqFVSGsAqqorGtxeeaq8TjnxrOMV8PxH8Pr6ukkEcP7dL9sI//M+5BwxJTwRERERjwjoRMLmzZvp378/GRkZ2Gw2+vbtS3V1NS+88AJjx44lOzsbgEGDBtWru3TpUm6++WZGjhzJHXfcwdy5cykoKGiwnZiYmNrl/b788st624uKiti5cydWq5XBgwd77gX6IUtICMHTpkJlJfa5f6l93DiUi2PB21j69MZ6+63mBehjERERXHrppURERJgditcdOQEvrobihq9faxWVO8sVlPomrpYmLroHAAePZje4/fTjp8uJ55RVwoufQm7x2cudPAV/Wwt7j/omLhERERFPC9hEQmFhITfddBM2m42pU6eSn5/Ppk2bsNlspKens3LlSrKysrBYLAwYMKBe/ZUrV/LBBx+wbt06lixZwtSpU+nRowcLFy5ssL1Zs2ZhsViYNm0ab775JkeOHKG8vJzMzExuvPHG2rkSevbs6e2XbjpLci+sd96B8e9NOFZ+iGG3Y5/9HBgGQdOmYglqOf3aExMTee2110hMTDQ7FK8yDFiYCRWnXCtfXuXsnSCel9x1MB2jEvhs8z8oPH64zrbqmlN8kPkSFouF4X21LKmnLdsIhS4myGoc8NYXznlERERERJqbgE0kTJ48mdzcXCZNmsRzzz1H27Zta7dNnz6dgQMHUlNTQ2JiIu3atavdlpKSwvPPP8/mzZspKSmhvLyc9evXM2rUKMrLyxk/fjwrV66s19748eN57733SE5O5r777iMuLo42bdpw2WWXcfjwYd5++20yMjJ88tr9gXXcXZCUhP3V13C8/DeMXbuxThiPJSHe7NB8ym63U1ZWht0e2FcLB47BITdXuDxQCIeOnbucuCcoKJhHbnmF8srjPDh3AK+unMHKr+ezcPXT/PYvg9n6w+fcOeIJEmJ7mx1qQDl+ErYcdK/OiZOwLdc78YiIiIh4U0AmErKzs1m8eDExMTE8++yzDZYZMmQIAAMHDqzz+JNPPsmUKVMYOHAgkZGRhIeHc/nll/PRRx8xZswYDMNgypQptXMinGYYBnv37qWgoACr1UpiYiIDBgwgPDycAwcOMG/evNqhFD+1b98+Ro8eTdu2bWnfvj3jx4/n2LHmfYVlCQ4meNpjcKoax4qVWC7oh/WWm80Oy+d27txJWloaO3fuNDsUr/pyTxPr5Xg2DnG6KPUG/vJwJgN7jWD1xrd48b2HWbp+DpFtOjLz7sXcd92fzA4x4Hy7FxzGucv9VFP3HREREREzBeSqDYsWLcLhcDBu3DjatGnTYJnWrZ0Tjf00kdAYi8VCeno6H3zwATk5OWzbtq3OkIiJEycyb9480tLS+OSTT0hJSQHg5MmTPPXUU2RkZDB8+HC2bdtGQkJCbb3S0lJGjBhBdHQ0ixYt4uTJk0yfPp0bb7yRzMxMrFb3cz1Dhw7FZrO5VccIDYV5L7vd1llFREBICNTUYEkbiqUJr+VsUpJTsJxysS+9B7mzLGh+vnO2tVWrVvHdd9+5XG/BggVuRmWukQ//i+huF7pd71+rv2Xqrbd4ISLXhAa3Zv6kwLyS652Qxu/vWWJ2GD6TnJLMqZqTprU/7M4X6XbhL9yuty3nKPETAnvuHBEREfFPcXFxbNy4sUl1AzKRsHbtWgBGjBjRaJncXGd/UlcTCQC9e/cmOjqaoqIi9uzZU5tI2LJlC/PnzyckJIQlS5bUrtAAzoTF7Nmz2bRpE2vWrGHWrFm88sortdvnz59PXl4e69evp1u3bgDEx8dzySWXsHz58iYtFWmz2cjLy3OvUlgrPLkamWEY2Oc8DzXV0C0Bx9//gfVnV2Dp0tljbRzOPwyVVR57PldVVJxjNsEzVFZW1v52p57bn5/J7EbTlhK0GxZTX2tYSLhpbYtn5R8+TGUjK1X4QlV1E4cvWUOa3f4uIiIiEpCJhAMHDgDUuaA/U01NDZmZmYB7iQSAkJCQ2uc4LTMzE8MwSE5ObrTNUaNGsWbNGrKysuo8vmLFCi677LLaJALA8OHDSUpK4l//+leTEglxcXFu1zFCQ2l4TYqmcby/HGPLVqy/uhfr8Iupefi/sM95nqDn0j22fn2Xzl1M6ZEQHu76xWdYWFjtb3fqnV4FpLlwnGraEgxGdZmprzU0WEsgBorOXbqY2iPB6mha29UnS5rd/i4iIiKBoSnXjacFZCKhvNy5TvrJkw2f2C1evJjCwkLatm1Ljx6uL4FWUFDA0aPO9bri43+cNLC01PWLqNN3qE/bsWMHt99+e71y/fr1Y8eOHS4/75ma0j2l3F5D+7Wrm9TeTxl5eTjeWICldwrWO27DEhSE9e5xON58C8f7ywn6xRiPtLN7z24ignz/J+zOfAfbt2/njTfe4Prrr6dfv34u13vmmWeaEpppMnfDkqxzl/upKeNH8I8/mjfbnP0UrHvBtObFg/bs3kNQqHnt78qHV9a6X+/mK3rw+iOacVFERESal4CcbPF0ZmXTpk31tuXn5zNt2jQABgwY4Nbd8Tlz5mAYBpGRkaSlpdU+fno+hD179tT2hvipTz75BHAOjzhTcXExUVFR9cqfHkLR3BgOB/aMueBwEDTtsdqlHq133IYlJRnHGwswDuebHKXvpKSkkJmZWfs3EqiG9oBWbuZ0WofC4ESvhCPicylxENvu3OXOZAEuSfZKOCIiIiJeFZCJhKuvvhqA9PR0du/eXft4VlYWI0aMoLCwEIBBgwbVqbd69Woef/xx9u7dW+fxiooK/vjHPzJ79mwAnnjiCUJDf7z1NWrUKGJjY6murub222+v0+bpyRPXrFkDOJeJDGSOpe9i7MjGeu/dWM4YrmEJCiLod4+Bw459zvP1Vr0IVCEhIURHR9cOiQlUrULg5/3dq/PzCyA0IPtESUtkscAN7o2U45Jk6NDwfMAiIiIifi0gEwnTp0+nQ4cOHDp0iH79+tG/f3+Sk5MZNmwYSUlJjBw5Eqg/P0J5eTnp6en06tWLLl26kJaWxpAhQ4iJieGpp57CMAweeOABpk+fXqdeREQE77zzDhEREWRlZZGamkpSUhIDBw4kJiaGjIwMAB5++GHGjKnbrb99+/aUlJTUew1FRUVER0d78F3xPuPgQRxv/R+W1D5YG5iJ35LYHevd4zC2fY/j/eUmROh7Bw8e5Le//S0HD7q5wHwzNCIVftbHtbIj3Sgr0lwM7Aa3DPV8WRERERF/E5CJhPj4eDZs2MANN9xAWFgY+/fvJzo6mnnz5rFy5craHgM/TSQMGTKEmTNnctVVVxEaGsqOHTvYvn07HTt2ZOzYsXz66afMmzevweEQV199NVu3bmXSpEmkpKRgs9nIzs4mMjKSMWPGsGLFCl566aV69VJTUxucC2HHjh2kpqZ66B3xDUu3boSs/IDgv86tHdLwU0F3jSXkk1UemyfB35WWlrJu3Tq35tForiwWuHkw/HI4xEU2XKZzFNx9CYwe7CwvEmiu6A0PXAk9Oja8PTrCuZ/cexkEBeQ3sIiIiLQEAduxODU1lRUrVtR7vKysjP3792O1WrngggvqbEtISODpp59ucptJSUm8+OKLbtW58cYbefLJJ8nNza2dwPGbb75h7969tT0ZRJoLiwWGJUFaD/ihAOavg6oa5/wJD45wXlwpgSCBrm9X509eMezIg9Xb4VQNhIfCzNFgVQJBREREmrkWdzqzffv22qUa3VmOz1seeOABOnfuXNtrYenSpdx1110MGzas3jAIkebCYoGesRD2n6khwkIgKVZJBGlZuraHay6A1v/ZD0KClEQQERGRwBCwPRIas23bNqD+sAaztGvXjrVr1/LII49w5513EhwczI033sjzzz+PVWecIqbJLdhDxuJ7OV5eSERYJNPGLiAxrv4Snqdqqpj3r6ls3P0xocFh9Ow8kMd/uRCAGfNHUVxqw2KxEh7WlofHvECvrhcC8PL7k/lqx3KOFB/glSnf0avrII/Ffqq6kj+9cycHjuygVUhrotrEMvmWV+ga06te2btnJRIS3IrQ4NYA3DXyCa4cNLZOmY+y3mTOP+/jD/e+x6UX3OzR9s/2/mXt/Ig3P55JTc0pWoWGM+XWefTs4h/HbhEREZGWTIkEP9CzZ88Gh2FI89epUydmzJhBp06dzA5F3PTXZQ9y/UUP8PO0CazfupSMxRN4+ZGseuVeX/U4FouFBdN3Y7FYKDphq9323/f8kzatowD4Ytt7ZCyewLzHtgBw+YDbuOPK6Tz6v5d5Jf7rL3qAYX2uw2Kx8H7mS8xd8mvmTPyswbL/b9ziRhMZtqL9fPjNq6R2u9gr7Tf2/pVWFPPsonHMnbiexLh+bPthA3/++zhe/d33bsUhIiIiIp7X4m55+2MiQQJXTEwMEyZMICYmxuxQxA3FZUfZnbuRqwffDcDl/W+loOQQeYU5dcqdPFXOR9++zq+u/VPtJKzR7eJqt59OIgCUVx4HfhzbMSDpCjpGxXsl/tCQMC5Kvb42ptRuF3OkeL/bz+NwOJi75Nc8fPOLhAS38nj7Z3v/Dh/bS7vwDrW9QPonXc7RkoPsyd3k9usQEREREc9qcT0S1q5da3YI0oIcP36cr776iuHDhxMZ2chSBuJ3CkoOEd2uM0FBzkOkxWIhtn03jpYcrNM9P79wL23Do1m0dhab9nxKq5DW3HPNHxicfFVtmfRF49mydx0Af7p/lW9fyH+898VfGd6v8TlXZv9jPAYGfRKGcf/1fyaqjXPJgWXr59Iv8VJS4od4pf2zvX/xMcmcqDjG9v1f0i/xEr7cvpyKqlJsxftJjh98XvGIiIiIyPlpcYkEEV/Kzc3l0UcfZenSpUokBCC7o4YjxQfoHtuXX1//Z3LyvmPG/Gt47Xfbad/WOZxlxl1vA/DJxrd4ddUMZp1nMmHyi8PJK9zT4LZXHv2O2KiEOo/9fc0sDhfmMPvBNQ3WmTtxPbHtu1Fjr+bNj2Yye/G9zLp/Ffts37Nh2zLm/nb9ecV7tvbP9f79/p6lvP7hE1RWlZHafTjdO/UlyKqvLRERERGz6YxMROQnOkYlUHQiH7u9hqCgYAzD4GjxQWKjutUpF9u+G1aLlZGDxwHQq+uFxEX3YF/+ttpEwmmjht7LX5c9xInyY7SL6NDk2F74r69cLrvks+f44vt3mf3Ap4SFNrxKTWx752sKDgrhlsun8KvZKQB8/8MGjhTvZ0J6MgBFpTb+svQBik7kc9MlEz3S/rnev0G9RjCo1wjAOSnj2D/G0b1TX5dfv4iIiIh4R4ubI0FE5Fzat4mlV9fBfLrJuXrAhm3LiImKr7fqQGREDIN6XcXGXR8DkF+0D1vRPrp1SqXsZAmFxw/Xls38/n3aRXSgbXj0OdtPXzSeL7a9d16vYennc1m3eRHpv1ldZ66GM508VU7ZyZLa/6/7bhG9ujhXlbjpkoks/n0+C5/cz8In95Pa7WKm3Da/ThLhbHG60v7Z3j+AYyfya8u+8+nTDOo5ssGVH0RERETEt9QjQUSkAVNunUfG4gksWjuL8LB2TLvjzdptc5b8muF9R3NJv9FMufVvzFlyP6+tmoHVYmXKrfOIiezKkeIDPP1/t1NVfRKrxUpkREee/tWK2kkF/7L0Qb7ZuZKiUhtPvPZzwlu15a3HnZM57s7dyM2XTW5y7AUlucxbMZXO0Un87m/OO/qhwa14cfI3deLvEXcB//P2rTgcdgwMOkcnMf3Ot11up7E4XW3/bO8fwFsf/57v923A7qghtftwpt7xepPfExERERHxHIthGIbZQYj5yu01tF+72uww3FI88hoignyfC9u5c6fLZffu3cu0adPIyMigZ8+eLtfr06dPU0LzO0+9C8dPQmRr+J9bzI6mPvspWPeC2VHUVVJWwLN//yXpD/j3/uhvcY6YDEGhZkfRMH/fD0RERETcpR4JIl7Us2dP3n33XbPDkGYkqk1Hv7k4P5vmEqeIiIiIeJ7mSBARERERERERlymRIOJFO3bsYMCAAezYscPsUERERERERDxCiQQRLzIMg+rqajQViYiIiIiIBArNkSAAhFuDKB55jdlhuCXcGmR2CNLMWUOck/QFsszX4VQ5hEbApfebHY33WEPMjkBERESk5VAiQQCwWCymrIAgYiaLxX9n+veU/6w22SJeq4iIiIj4hoY2iIiIiIiIiIjLdAtaxIt69uzJ8uXLSUhIMDsUERERERERj1AiQcSLwsLCSE5ONjsMERERERERj9HQBhEvysvLY+bMmeTl5ZkdioiIiIiIiEcokSDiRSUlJSxbtoySkhKzQxEREREREfEIJRJERERERERExGVKJIiIiIiIiIiIy5RIEBERERERERGXKZEg4kVWq5W0tDSsVu1qIiIiIiISGHR1I+JFDoeDrKwsHA6H2aGIiIiIiIh4hBIJIiIiIiIiIuIyJRJERERERERExGVKJIiIiIiIiIiIy5RIEPGiyMhIbrrpJiIjI80ORURERERExCOCzQ5AJJDFx8cze/Zss8MQERERERHxGPVIEPGiqqoqDhw4QFVVldmhiIiIiIiIeIQSCSJelJOTw7XXXktOTo7ZoYiIiIiIiHiEEgkiIiIiIiIi4jLNkSAAGIZBhcNudhhuCbcGYbFYzA5DRESaKcMAR7XZUYinWENApwUiIr6hRIIAUOGw037tarPDcEvxyGuICNKfsIiINI2jGta9YHYU4ikjJkNQqNlRiIi0DBraICIiIiIiIiIu0+1cES/q168f2dnZZochIiIiIiLiMeqRICIiIiIiIiIuUyJBxIv27dvHnXfeyb59+8wORURERERExCOUSBDxooqKCrZs2UJFRYXZoYiIiIiIiHiEEgkiIiIiIiIi4jIlEkRERERERETEZUokiIiIiASQj7MWcM00Cx9nLWhwu61oP9dMszD7HxN8GpeIiAQOJRJEvKhr166kp6fTtWtXs0MRERERERHxiGCzAxAJZFFRUYwePdrsMERERERERDxGPRJ+YsKECVgslrP+7Ny5s8G6hYWFzJgxg/79+xMREUGrVq3o3r0799xzD5s2bfLxKxF/UFRUxDvvvENRUZHZoYiIiIiIiHiEeiQ0Ijk5mdjY2Aa3hYeH13ts165dXHnlldhsNqxWKz169KBNmzbs3buXhQsXsmjRIt566y3GjRvn7dDFj+Tn5/PMM88waNAgoqOjzQ5HRERERETkvCmR0Ignn3ySCRMmuFx+4sSJ2Gw2evfuzfvvv0+fPn0AKC8v57HHHmP+/Pk89NBDXHfddbqgFBERERERkWZLQxs8oLS0lM8++wyAjIyM2iQCQEREBC+//DIxMTGUlZWxfv16k6L0DfsbC6gedT2Ojz6pt80wDGp+N4PqG0Zj7Nvv++BERMRncovg3Y3wxnp4/XNYthEOHTM7KhHfKSyFFZvhzfXw2uew+BvYbQPDMDsyEZHzF/CJhMLCQqZPn06vXr0ICwsjISGBRx55hPLycu6//34sFgsvvfTSebVRVVWF8Z9vhaSkpHrbg4OD6d69OwDV1dXn1Za/s94zDhK7Y5/3KkZBYZ1tjnffx9i6Des9d2PpkWhOgCIi4lWHjsFfPobnPoT1u2DrIdiWCxt2wZyPYO5HcKDw3M8j3mexWMwOISAdK4N56+CZ5fDpdthyCL7Pha9y4H/XwLMrYHuu2VGKiJyfgE4kbN68mf79+5ORkYHNZqNv375UV1fzwgsvMHbsWLKzswEYNGhQvbpLly7l5ptvZuTIkdxxxx3MnTuXgoKCBtuJiYmpXd7vyy+/rLe9qKiInTt3YrVaGTx4sOdeoB+yhIQQPG0qVFZin/uX2seNQ7k4FryNpU9vrLffal6APhYREcGll15KRESE2aGIiHhdzhF48VPYf5ZEwcFj8NKnsCvfd3G1NK1CWgNQVV3R4PbKU+V1yonnHDkBf/0Ysg83XuboCWcPhW/2+i4uERFPC9hEQmFhITfddBM2m42pU6eSn5/Ppk2bsNlspKens3LlSrKysrBYLAwYMKBe/ZUrV/LBBx+wbt06lixZwtSpU+nRowcLFy5ssL1Zs2ZhsViYNm0ab775JkeOHKG8vJzMzExuvPHG2rkSevbs6e2XbjpLci+sd96B8e9NOFZ+iGG3Y5/9HBgGQdOmYgkKMjtEn0lMTOS1114jMTHR7FBERLyquNx5cXSq5txlq+3OIQ+Fpd6PqyWKi+4BwMGj2Q1uP/346XLiGVU1MH8dnKg8d1kD51CHH456PSwREa8I2ETC5MmTyc3NZdKkSTz33HO0bdu2dtv06dMZOHAgNTU1JCYm0q5du9ptKSkpPP/882zevJmSkhLKy8tZv349o0aNory8nPHjx7Ny5cp67Y0fP5733nuP5ORk7rvvPuLi4mjTpg2XXXYZhw8f5u233yYjI8Mnr90fWMfdBUlJ2F99DcfLf8PYtRvrhPFYEuLNDs2n7HY7ZWVl2O12s0MREfGqDbuh0o3Re1U1zqEP4nnJXQfTMSqBzzb/g8LjdW+NV9ec4oPMl7BYLAzvO9qkCAPTpv3OYQ2uchjOoQ8iIs1RQCYSsrOzWbx4MTExMTz77LMNlhkyZAgAAwcOrPP4k08+yZQpUxg4cCCRkZGEh4dz+eWX89FHHzFmzBgMw2DKlCm1cyKcZhgGe/fupaCgAKvVSmJiIgMGDCA8PJwDBw4wb9682qEUZzqd7Bg2bBitWrUKmPGKluBggqc9BqeqcaxYieWCflhvudnssHxu586dpKWlsXPnTrNDERHxmmp707ppf/uDM6EgnhUUFMwjt7xCeeVxHpw7gFdXzmDl1/NZuPppfvuXwWz94XPuHPEECbG9zQ41YBgGfLHb/XrZh91LPoiI+IuATCQsWrQIh8PBuHHjaNOmTYNlWrd2jgv8aSKhMRaLhfT0dABycnLYtm1bne0TJ05k6tSpxMbGkp2dzb59+9iyZQuFhYVMmzaNzMxMhg8fzqFDh+rUy8nJYdmyZcTFxZGWlubuS/VvEREQEgKAJW0oFmtA/rmJiLR4h45BeZX79SqrNfGit1yUegN/eTiTgb1GsHrjW7z43sMsXT+HyDYdmXn3Yu677k9mhxhQyiohr9j9egawU/OFiEgzFGx2AN6wdu1aAEaMGNFomdxc53S5riYSAHr37k10dDRFRUXs2bOndm6FLVu2MH/+fEJCQliyZEntCg3gTFjMnj2bTZs2sWbNGmbNmsUrr7xSu/2KK64gP9/5DfKHP/yBzMxM119oI4YOHYrNZnOrjhEaCvNePu+2a5/PMLDPeR5qqqFbAo6//wPrz67A0qWzx9pISU7BcuqUx57PVRMmTHC57OnPdtWqVXz33Xcu11uwYIGbUfmn65/MIjyyM/m2fOLjAyxR1kzMvT+L6Ladyc/XZ2CWlrAfxPUZyWW/ertJde++9zcc3v6hhyNyTWhwa+ZP2mNK277QOyGN39+zxOwwfCY5JZlTNSdNabtNTA+unbahSXX/+w9/Yvfnr5y7oIiIh8XFxbFx48Ym1Q3IRMKBAwcA6lzQn6mmpqb2gt2dRAJAyH/usNfU/NgXMzMzE8MwSE5ObrTNUaNGsWbNGrKysuo8bvXCXXqbzUZeXp57lcJaEeLBGBzvL8fYshXrr+7FOvxiah7+L+xznifouXSPDd84nH8YKptwC+w8VVQ0PAt2QyorK2t/u1PP7c/PT52eG8JutwfMa2pu9BmYr0V8Bu0ONrnqkfyDpr0vYSHhprQr3pF/+DCVjaxU4W1tziN/cezo4cA9NohIwArIREJ5uXNZo5MnGz6qL168mMLCQtq2bUuPHq7PWFxQUMDRo87pdePjf5w0sLTU9WmnT19YelNcXJzbdYzQUBpe3NJ9Rl4ejjcWYOmdgvWO27AEBWG9exyON9/C8f5ygn4xxiPtdOncxZQeCeHhrp94hoWF1f52p97p5USbu6D/rNARFBQUMK+pudFnYL6W8BmE1hRir64kKCTMrXqOmlMEnzpi2vsSGqzlDwNJ5y5dTOuRgMVKRclhwqO6uFzFMAwsFguO0v0Be2wQEf/WlOvG0wIykRAXF0dxcTGbNm1i+PDhdbbl5+czbdo0AAYMGODW3fE5c+ZgGAaRkZF15jNISUkBYM+ePRw4cKDBXgmffPIJ4Bwe4W1N6Z5Sbq+h/drV59224XBgz5gLDgdB0x6rXerResdtGJlf4nhjAdaLhnlkiMPuPbuJCPL9n7A7EydWV1dz//3307Zt29reLK545plnmhKa33nqXTh+EjrHda4dTiS+teFvUFUGnTvrMzBLS9kP3vkSsva5V2dIz1Be2LnZK/G4wn4K1r1gWvPiYXt27yEo1Lz2P9kGq7a6Xt5isZAQDdu+rr8amIiIvwvI2e+uvvpqANLT09m9+8cpdLOyshgxYgSFhc6ZnQYNGlSn3urVq3n88cfZu7fu1NMVFRX88Y9/ZPbs2QA88cQThIb++E01atQoYmNjqa6u5vbbb6/T5smTJ5k+fTpr1qwBnMtEBjLH0ncxdmRjvfduLN261T5uCQoi6HePgcOOfc7z9Va9CFQhISFER0e7lUQQEWmOLu8N7gxcswBXaNEACSAX94JQN+9v/KyPd2IREfG2gEwkTJ8+nQ4dOnDo0CH69etH//79SU5OZtiwYSQlJTFy5Eig/vwI5eXlpKen06tXL7p06UJaWhpDhgwhJiaGp556CsMweOCBB5g+fXqdehEREbzzzjtERESQlZVFamoqSUlJDBw4kJiYGDIyMgB4+OGHGTPGM936/ZFx8CCOt/4PS2ofrLfeUm+7JbE71rvHYWz7Hsf7y02I0PcOHjzIb3/7Ww4ebPr4YRGR5qBbB7hlqOvlxwyGHh29F4+Ir7VrDRMuA6uLGbXLUmBIoldDEhHxmoBMJMTHx7NhwwZuuOEGwsLC2L9/P9HR0cybN4+VK1fW9hj4aSJhyJAhzJw5k6uuuorQ0FB27NjB9u3b6dixI2PHjuXTTz9l3rx5DQ6HuPrqq9m6dSuTJk0iJSUFm81GdnY2kZGRjBkzhhUrVvDSSy/55PWbxdKtGyErPyD4r3NrhzT8VNBdYwn5ZJXH5knwd6Wlpaxbt86teTRERJqry3vDXRdDq7PclW0VDGMvgitTfReXiK/07QoPjoA2Z5kuJMgKoy6AW4eCh+afFhHxuYCcIwEgNTWVFStW1Hu8rKyM/fv3Y7VaueCCC+psS0hI4Omnn25ym0lJSbz44otNri8iItLcXdQTBnaDf++Hb/fCwWNgAEEW+MVQGNoDwjTaSwJY787wh5th6yH4KgdyjoJhOHsqXDfAOQSirXvzkoqI+J2ATSQ0Zvv27RiGQUpKiluz6HvT0qVLAdixY0ed/ycmJjJ0qBv9REVERPxAWAhcmuz8OT3ZZJswZ1dukZYgOAgGJzp/Tu8DbcPgmgvOVVNEpHlocYmEbdu2AfWHNZjp9ttvb/D/9957LwsWLDAhIhEREckt2EPG4ns5Xl5IRFgk08YuIDGuX71y32SvYsHHM3E4HDgcNdx+5TRGDb2XE+XHmDbvqtpyVdUV5Bf9wJKnnLeoG9vWLjz6vOI+VV3Jn965kwNHdtAqpDVRbWKZfMsrdI3p1XD5mirm/WsqG3d/TGhwGD07D+TxXy4EIGvnR7z58Uxqak7RKjScKbfOo2eXs59DudN+Y+/dT32U9SZz/nkff7j3PS694Gb33xQREfEoJRL8QEtZwaAl6tSpEzNmzKBTp05mhyIiIm7667IHuf6iB/h52gTWb11KxuIJvPxIVp0yhmGQvuhunnvoM5K6DMBWtJ/7Mvpw2QW30C6iA/Me21xbdslnz7H1h89rEwVn23a+rr/oAYb1uQ6LxcL7mS8xd8mvmTPxswbLvr7qcSwWCwum78ZisVB0wgZAaUUxzy4ax9yJ60mM68e2Hzbw57+P49Xffe+R9s/23oWHta0tZyvaz4ffvEpqt4ub/H6IiIhnBeRki2fjj4kECVwxMTFMmDCBmJgYs0MRERE3FJcdZXfuRq4efDcAl/e/lYKSQ+QV5tQvbLFQVlkCQEXlCdqFdyAkuFW9Yh9mvc61w+5vsL2zbXNXaEgYF6VeXzs5dGq3izlSvL/BsidPlfPRt6/zq2v/VFs+ul0cAIeP7aVdeIfaXhj9ky7naMlB9uRu8lj753rvHA4Hc5f8modvfrHB91RERMzR4nokrF271uwQpAU5fvw4X331FcOHDycyMtLscERExEUFJYeIbteZoCDnqZLFYiG2fTeOlhys00XfYrEwc9xi/uetWwgLjaDsZDFPjX+XkODQOs+3ff+XlFUUc3HqjfXaOts2T3jvi78yvF/DqyXlF+6lbXg0i9bOYtOeT2kV0pp7rvkDg5OvIj4mmRMVx9i+/0v6JV7Cl9uXU1FViq14P8nxg8+7fVfeu2Xr59Iv8VJS4oe4/8JFRMRrWlwiQcSXcnNzefTRR1m6dKkSCSIiAchur+GdNc/w1L3vMiDpCnYdyuL3b45m/tRtREb82Bvto29f55oh42sTE2c627aGTH5xOHmFexrc9sqj3xEblVD7/7+vmcXhwhxmP7im4fgdNRwpPkD32L78+vo/k5P3HTPmX8Nrv9tO+7ad+P09S3n9wyeorCojtftwunfqS5DV9dPHs7V/rvdun+17Nmxbxtzfrne5PRER8Q0lEkRERER+omNUAkUn8rHbawgKCsYwDI4WHyQ2qludcjmHN3PsxGEGJF0BQO+ENGIi48nJ+44hKdcAcLKqjM+3/pOXJmfVa+ds2xrzwn995VK5JZ89xxffv8vsBz4lLLThlapi23fDarEycvA4AHp1vZC46B7sy99G+7adGNRrBIN6jQCckzKO/WMc3Tv19Uj753rvvv9hA0eK9zMhPRmAolIbf1n6AEUn8rnpkokuxSAiIt7R4uZIEBERETmX9m1i6dV1MJ9ucq5esGHbMmKi4uutPBAblUBRaT4HjmQDkFeYQ/6xvSR07F1b5rMti0nqPJBusX3qtdPYtvRF4/li23tNjn/p53NZt3kR6b9ZTZvWUY2Wi4yIYVCvq9i462MA8ov2YSvaR7dOqQAcO5FfW/adT59mUM+Rte/B2WJ0pf1zvXc3XTKRxb/PZ+GT+1n45H5Su13MlNvmK4kgIuIH1CNBREREpAFTbp1HxuIJLFo7i/Cwdky7483abXOW/JrhfUdzSb/RTLl1Ps8svAOrxYrDcDDpFy8R2/7Hngsfffs61130mwbbaGzb7tyN3HzZ5CbFXVCSy7wVU+kcncTv/ubsTRAa3IoXJ39TL3bn6/wbc5bcz2urZmC1WJly6zxiIrsC8NbHv+f7fRuwO2pI7T6cqXe8fs4Y3Wn/XO+diIj4JyUSRLwoLCyM1NRUwsLCzA5FRETclBDbu9FhBFNvf6323yMvvIuRF97V6PP8ddKXbm0rKSsgJrIrvROGuhHtjzpGxbM6o/Glpc+MHaBzhySee2hdg2Ufu/3VBh8/W4zutH+u9+5MjS1fKSIivqdEgogX9ezZk3fffdfsMEREpBmJatOR9AdWmx3GWTWHGEVExHs0R4KIiIiIiIiIuEyJBBEv2rFjBwMGDGDHjh1mhyIiIiIiIuIRSiSIeJFhGFRXV2MYjY8VFRERERERaU6USBARERERERERl2myRQEg3BpE8chrzA7DLeHWILNDEBGRZswaAiOatsJis5L5Opwqh9AIuPR+s6PxHmuI2RGIiLQcSiQIABaLhYgg/TmIiEjLYbFAUKjZUXifxfLj75bwekVExPt05SjiRT179mT58uUkJCSYHYqIiIiIiIhHKJEg4kVhYWEkJyebHYaIiIiIiIjHaLJFES/Ky8tj5syZ5OXlmR2KiIiIiIiIRyiRIOJFJSUlLFu2jJKSErNDERERERER8QglEkRERERERETEZUokiIiIiIiIiIjLlEgQEREREREREZcpkSDiRTExMfzmN78hJibG7FBEREREREQ8QokEES+yWCyEhoZisVjMDkVERERERMQjlEgQ8aKCggJefvllCgoKzA5FRERERETEI5RIEBERERERERGXKZEgIiIiIiIiIi5TIkFEREREREREXKZEgogXRUZGctNNNxEZGWl2KCIiIiIiIh4RbHYAIoEsPj6e2bNnmx2GiIiIiIiIx6hHgogXVVVVceDAAaqqqswORURERERExCOUSBDxopycHK699lpycnLMDkVERERERMQjNLRBADAMgwqH3eww3BJuDcJisZgdhoiIiIg0E4YBjmqzoxBfsIaALhW8R4kEAaDCYaf92tVmh+GW4pHXEBGkP2ERERERcY2jGta9YHYU4gsjJkNQqNlRBC4NbRARERERERERlymRICIiIiIiIiIuU79wES/q168f2dnZZochIiIiIiLiMeqRICIiIiIiIiIuUyJBxIv27dvHnXfeyb59+8wORURERERExCOUSBDxooqKCrZs2UJFRYXZoYiIiIiIiHiEEgkiIiIiIiIi4jIlEkRERERERALEx1kLuGaahY+zFjS43Va0n2umWZj9jwk+jUsCixIJIiIiIiIiIuIyJRJEvKhr166kp6fTtWtXs0MRERERERHxCCUSfmLChAlYLJaz/uzcubPBuoWFhcyYMYP+/fsTERFBq1at6N69O/fccw+bNm3y8SsRfxAVFcXo0aOJiooyOxQRERERERGPCDY7AH+VnJxMbGxsg9vCw8PrPbZr1y6uvPJKbDYbVquVHj160KZNG/bu3cvChQtZtGgRb731FuPGjfN26OJHioqK+PDDD7nuuuuIjo42OxwREREREZHzpkRCI5588kkmTJjgcvmJEydis9no3bs377//Pn369AGgvLycxx57jPnz5/PQQw/pgrKFyc/P55lnnmHQoEH63EVEREREJCBoaIMHlJaW8tlnnwGQkZFRm0QAiIiI4OWXXyYmJoaysjLWr19vUpS+YX9jAdWjrsfx0Sf1thmGQc3vZlB9w2iMfft9H5xIC1NWCPYa578ddjAMc+MREd+yn4Kigz8eB3QMEF+rrIbdNth6CHblQ3mV2RGJ+FaNHXKOOPeB7MNQUmF2RJ4T8D0SCgsLmT17Nu+++y65ubl07NiRW265hVmzZjF58mTeeOMNXnzxRSZNmtTkNqqqqjD+8+2clJRUb3twcDDdu3ensLCQ6urqJrfTHFjvGYfj62+wz3sVy5DBWDrG1G5zvPs+xtZtWO+bgKVHonlBigQwhwNsOyB3M5yw/fh49Un4+k3oOgi69oegELMiFBFvqyiGQ5vg8HZnMuG0U+Xw/UpIGAyRnc2LTwKf7Tis3wUb98Gpmh8fDw6Cwd3hit4Qr46aprNYLGaHELBKKmDDLvh6b90EmtUCF8TD5SmQHGdefJ4Q0ImEzZs3c91112Gz2YiIiKBv374cPnyYF154gb1791JUVATAoEGD6tVdunQp77//PidOnCAmJoaLL76Ye+65h44dO9YrGxMTQ9euXcnLy+PLL7+kX79+dbYXFRWxc+dOrFYrgwcP9spr9ReWkBCCp02lZvKj2Of+heBnnwHAOJSLY8HbWPr0xnr7rSZHKRKY7Kdg63I4tr/h7eVFsHst2LbDoFsgNMKn4YmIDxTug23Lwd7IfQtbNth2Qu+RkHChb2OTlmHrIXg703kn9qdq7PDtD84Ew9iL4KKevo+vJWgV0hqAquqGb39XniqvU048a18BvPZ5wz1wHIZzH9l6CH7eH67tD801nxOwQxsKCwu56aabsNlsTJ06lfz8fDZt2oTNZiM9PZ2VK1eSlZWFxWJhwIAB9eqvXLmSDz74gHXr1rFkyRKmTp1Kjx49WLhwYYPtzZo1C4vFwrRp03jzzTc5cuQI5eXlZGZmcuONN9bOldCzZ+AfMS3JvbDeeQfGvzfhWPkhht2OffZzYBgETZuKJSjI7BB9JiIigksvvZSICF2xiXc5HLBtReNJhDOdOALfvVv3TqWINH8lebD1/caTCLUM2LXG2WNBxJN25cOCDQ0nEc7kMOAfX8OWg76Jq6WJi+4BwMGj2Q1uP/346XLiOfklMG+da8N4Pt4G6xr+iJqFgE0kTJ48mdzcXCZNmsRzzz1H27Zta7dNnz6dgQMHUlNTQ2JiIu3atavdlpKSwvPPP8/mzZspKSmhvLyc9evXM2rUKMrLyxk/fjwrV66s19748eN57733SE5O5r777iMuLo42bdpw2WWXcfjwYd5++20yMjJ88tr9gXXcXZCUhP3V13C8/DeMXbuxThiPJSHe7NB8KjExkddee43ExESzQ5EAV7AHCn9wvXzpEcjd4r14RMS3DAN2rnHOh+Kq3WuVUBTPcRiwNMv52xUGzvLnSjqI+5K7DqZjVAKfbf4HhccP19lWXXOKDzJfwmKxMLzvaJMiDFwfbHLODeKqlVvgxEnvxeNNAZlIyM7OZvHixcTExPDss882WGbIkCEADBw4sM7jTz75JFOmTGHgwIFERkYSHh7O5ZdfzkcffcSYMWMwDIMpU6bUzolwmmEY7N27l4KCAqxWK4mJiQwYMIDw8HAOHDjAvHnzyM6un3JaunQpt956K927dyc8PJw+ffrw//7f/6OsrMxD74Y5LMHBBE97DE5V41ixEssF/bDecrPZYfmc3W6nrKwMu13fkuJduZubUGeLJl8TCRTH86HsqHt1aqrAtss78UjLs8cGBaXu1SmtdHbxFs8KCgrmkVteobzyOA/OHcCrK2ew8uv5LFz9NL/9y2C2/vA5d454goTY3maHGlAKS2Fnvnt17A7nPArNUUAmEhYtWoTD4WDcuHG0adOmwTKtWzvHBP00kdAYi8VCeno6ADk5OWzbtq3O9okTJzJ16lRiY2PJzs5m3759bNmyhcLCQqZNm0ZmZibDhw/n0KG6R8vnnnuOoKAgZs2axYcffsjEiRN55ZVXuPbaa3E4HO6+dP8SEQEhzhndLGlDsVgD8s/trHbu3ElaWho7d+40OxQJYCePQ3ETTsROlji7QotI85ffxGEK+d97Ng5pub51o1fcmbL2eTYOcboo9Qb+8nAmA3uNYPXGt3jxvYdZun4OkW06MvPuxdx33Z/MDjHgNPVvuan7jtkCcrLFtWvXAjBixIhGy+Tm5gKuJxIAevfuTXR0NEVFRezZs6d2boUtW7Ywf/58QkJCWLJkCd27d6+t07p1a2bPns2mTZtYs2YNs2bN4pVXXqnd/q9//avOBI4/+9nP6NixI+PGjeOLL77giiuucDm+04YOHYrNZjt3wTMYoaEw72W322r0+QwD+5znoaYauiXg+Ps/sP7sCixdPDdNdEpyCpZTvu+TOWHCBJfL5uc705KrVq3iu+++c7neggUL3IzKP13/ZBbhkZ3Jt+UTH59mdjgBq1fnocwc+36T6v7m3kl8vatpdcU1LX0/aOmv31ceHfMWA3tc5Xa9nOxD3Bw/3AsRyWktZR/42YNL6Zh0sdv1vt60k6fvudoLETUsNLg18yft8Vl7ZuqdkMbv71lidhimSU5J5lSN78YNDLntOXqk3el2vSNFlcTH9/JCROcWFxfHxo0bm1Q3IBMJBw4cAKhzQX+mmpoaMjMzAfcSCQAh/7nDXlPz41o2mZmZGIZBcnJyo22OGjWKNWvWkJWVVefxhlaBGDp0KAB5eU27VWiz2dyvG9YKT64G53h/OcaWrVh/dS/W4RdT8/B/YZ/zPEHPpXtsqZnD+Yeh0vcLEldUuL4AbGVlZe1vd+o19bP3N6eHdNjt9oB5Tf4oMrhbk+sWFR3TZ+NlLX0/aOmv31dOnmzayXJ1TY0+Fy9rKftAVVXTzsmqq6t9+r6EhYT7rC0xV/7hw1Q2snKFN6SWlzepnmEYzfLYEJCJhPL/fIiNfakuXryYwsJC2rZtS48ers9WWlBQwNGjzgGI8fE/ThpYWur6gLDTF5Zns27dOgBSU1Ndft4zxcW5vyipERpKQZNaa+C58vJwvLEAS+8UrHfchiUoCOvd43C8+RaO95cT9IsxHmmnS+cupvRICA93/QsoLCys9rc79bp27ep2XP4o6D8rdAQFBQXMa/JHQa2diU3DMFxO1J0ua4RU6rPxspa+H7T01+8rFTVFTap3ouKIPhcvayn7gP3ksSbVqy4v8On7EhqsJQ9bis5duvi0RwLVJU2qdvJ4vmnHhqZcN54WkImEuLg4iouL2bRpE8OH1+2ul5+fz7Rp0wAYMGCAW3fH58yZg2EYREZGkpb2Y9e0lJQUAPbs2cOBAwca7JXwySefAM7hEWeTl5fHf//3f3PttdcyaNAgl2M7U1O6p5Tba2i/dnWT2juT4XBgz5gLDgdB0x6rXerResdtGJlf4nhjAdaLhnlkiMPuPbuJCPL9n7A78x1s376dN954g+uvv55+/fq5XO+ZZ55pSmh+56l34fhJ6BzXuXY4kXjHpn9C0UHXj2cWi4Xw9rD2m/ea7frFzUVL3w9a+uv3leP5kPWO+/V+cf/FPPwXfS7e1FL2gd02+N817td74tcjGfS0794X+ylY94LPmhMT7dm9h6BQ37VXWAp/Wu5ckcQdd16dxOtTmt+xISBnv7v6auc4q/T0dHbv3l37eFZWFiNGjKCwsBCg3oX66tWrefzxx9m7t+7UmRUVFfzxj39k9uzZADzxxBOEhv74Vzlq1ChiY2Oprq7m9ttvr9PmyZMnmT59OmvWOI+s48ePbzTusrIyxowZQ2hoKG+88UYTXrn5HEvfxdiRjfXeu7F0+7G7tSUoiKDfPQYOO/Y5z9db9SJQpaSkkJmZWZtsEvGW+EHu1+k6ECURRAJEuzho28m9OsFh0KmPd+KRlie5E8S2O3e5M7ULg/4J3olHxNdi2kJqF/fqBFnhYnOmRzhvAZlImD59Oh06dODQoUP069eP/v37k5yczLBhw0hKSmLkyJFA/fkRysvLSU9Pp1evXnTp0oW0tDSGDBlCTEwMTz31FIZh8MADDzB9+vQ69SIiInjnnXeIiIggKyuL1NRUkpKSGDhwIDExMWRkZADw8MMPM2ZMw936T548yU033cS+ffv45JNP6NzZc5MS+opx8CCOt/4PS2ofrLfeUm+7JbE71rvHYWz7Hsf7y02I0PdCQkKIjo6unVtDxFs69nL+uKpdHMS7N0WMiPgxiwX6XA1WNzrq9bkKgvT1JB5iscDtac4LI5fKA7cPc728SHMwZjC0dqMXxE2DoG2Y18LxqoDcdePj49mwYQM33HADYWFh7N+/n+joaObNm8fKlStrewz8NJEwZMgQZs6cyVVXXUVoaCg7duxg+/btdOzYkbFjx/Lpp58yb968BodDXH311WzdupVJkyaRkpKCzWYjOzubyMhIxowZw4oVK3jppZcajLe6uprbbruNjRs38uGHH9K3b1/Pvyk+YOnWjZCVHxD817m1Qxp+KuiusYR8sspj8yT4u4MHD/Lb3/6WgwcPmh2KBDiLFS64AWJ6nrtsu84w6BZdQIgEmsjOMPAXnLsrrwVSR0Fc06ZiEmlUchz86nIIafg0sFaQFcZdot4IEng6RcLEkdCm1bnL3jAQrmzGx+GAnCMBnBMVrlixot7jZWVl7N+/H6vVygUXXFBnW0JCAk8//XST20xKSuLFF190q47D4WDcuHGsWbOGVatWMWzYsCa3L/6ntLSUdevW8fDDD5sdirQAQSEwcAwc2QWHNsPxn0wA3KajcwhE575KIogEqg7d4eLxzmPA4e+h5idzPHe+ABIuhHZuDoMQcdUF8TD9eli/G7J+gMrqutuH94IrekPnKFPCE/G6bh1g2g2QuRu+yoHSnxyHL+wOl6dAUqw58XlKwCYSGrN9+3YMwyAlJcWtWfS95eGHH2bJkiU8/vjjhIeH8/XXX9du69mzZ4PLQ4qINMZidd5ljEuF8iLY+HeoroSQ1nDReM2JINIStI6ClCuh56VwwgZbPnAmFEIjoN+1ZkcnLUHHdnDrULhxIOQWwevroeKUc06EsReZHZ2I90W2husHwqgL4OAxeO1z5z7QNgzuvczs6DyjxSUStm3bBtQf1mCWDz/8EIA///nP/PnPf66z7c0332TChAkmRCUigSAi+sfx0tYgJRFEWpqgEGifAEHBUIOOAeJ7rUKgZ6cfhzo0h7/Bl9+fzFc7lnOk+ACvTPmOXl0HNVhuxvxRFJfasFishIe15eExL9Cr64VuPUdTnKqu5E/v3MmBIztoFdKaqDaxTL7lFbrG1J8o6ZvsVSz4eCYOhwOHo4bbr5zGqKH31inzUdabzPnnffzh3ve49IKbPdY2QNbOj3jz45nU1JyiVWg4U26dR88uA8+57WxyC/aQsfhejpcXEhEWybSxC0iMc31lNF8LDnL2PDi9D1ibwT7gKiUSTLZ//36zQxAREREREeDyAbdxx5XTefR/z37b+L/v+SdtWkcB8MW298hYPIF5j21x6zma6vqLHmBYn+uwWCy8n/kSc5f8mjkTP6tTxjAM0hfdzXMPfUZSlwHYivZzX0YfLrvgFsLD2gJgK9rPh9+8Smq3iz3aNkBpRTHPLhrH3InrSYzrx7YfNvDnv4/j1d99f9Zt5/LXZQ9y/UUP8PO0CazfupSMxRN4+ZEsl+MXzwnIyRbPxt8SCRLYOnXqxIwZM+jUSYNRRURERPzdgKQr6BgVf85yp5MIAOWVx3GuQ+HeczRFaEgYF6VeXzv5e2q3izlSvL/hwhYLZZUlAFRUnqBdeAdCgp2zADocDuYu+TUP3/xi7WOebPvwsb20C+9Q21ugf9LlHC05yJ7cTWfddjbFZUfZnbuRqwffDcDl/W+loOQQeYU5LsUvntXieiSsXbvW7BCkBYmJidHwFBEREZEAlL5oPFv2rgPgT/evMiWG9774K8P71V8NzWKxMHPcYv7nrVsIC42g7GQxT41/l5Bg57Iuy9bPpV/ipaTED/F42wDxMcmcqDjG9v1f0i/xEr7cvpyKqlJsxfsZ3OuqRrclxw9utL2CkkNEt+tMUFBw7WuMbd+NoyUHGx1eId7T4hIJIr50/PhxvvrqK4YPH05kZKTZ4YiIiIiIh8y4620APtn4Fq+umsGs80wmTH5xOHmFexrc9sqj3xEbVXe9zL+vmcXhwhxmP7imXnm7vYZ31jzDU/e+y4CkK9h1KIvfvzma+VO3UVRqY8O2Zcz97fomx3q2tgEiWkfy+3uW8vqHT1BZVUZq9+F079SXIGvwWbdJ86FPS8SLcnNzefTRR1m6dKkSCSIiIiIBaNTQe/nrsoc4UX6MdhEdmvw8L/zXVy6XXfLZc3zx/bvMfuBTwkLrr0SXc3gzx04cZkDSFQD0TkgjJjKenLzvOFyYw5Hi/UxITwagqNTGX5Y+QNGJfG66ZOJ5t33aoF4jGNRrBACnaqoY+8c4unfqe85tjekYlUDRiXzs9hqCgoIxDIOjxQeJjep2zpjF81rcHAkiIiIiIiJNVXayhMLjh2v/n/n9+7SL6EDb8Ohz1k1fNJ4vtr13Xu0v/Xwu6zYvIv03q+vM1XCm2KgEikrzOXAkG4C8whzyj+0loWNvbrpkIot/n8/CJ/ez8Mn9pHa7mCm3za9NIpwtRlfaPu3Yifzaf7/z6dMM6jmydgjC2bY11n77NrH06jqYTzctBGDDtmXERMVrWINJ1CNBREREREQE+MvSB/lm50qKSm088drPCW/Vlrced07mN2fJrxnedzQ9uwzk6f+7narqk1gtViIjOvL0r1bUTkJ4tufYnbuRmy+b3OT4CkpymbdiKp2jk/jd35x39EODW/Hi5G/qxHhJv9FMuXU+zyy8A6vFisNwMOkXLxHb/tx37xuL0Z22Ad76+Pd8v28DdkcNqd2HM/WO12uf62zbzvYeTbl1HhmLJ7Bo7SzCw9ox7Y43XXnbxAuUSBAREREREQGm3Dav0W1Tb3+t9t8vTf7W7ecoKSsgJrIrvROGNjm+jlHxrM4wXIpx5IV3MfLCu875nGcu33i2GN1pG+Cx219ttGxj2871HiXE9nZrCIh4j4Y2iHhRWFgYqamphIWFmR2KiIiIiJgoqk1H0h9YbXYYZ2V2jGa3L65TjwQRL+rZsyfvvvuu2WGIiIiIiIh4jHokiIiIiIiIiIjLlEgQ8aIdO3YwYMAAduzYYXYoIiIiIiIiHqFEgogXGYZBdXU1htH4xDQiIiIiIiLNieZIEADCrUEUj7zG7DDcEm4NMjsEEREREWlGrCEwoumrLzZLma/DqXIIjYBL7zc7Gt+xhpgdQWBTIkEAsFgsRATpz0FEREREApfFAkGhZkfhWxbLj79b2msX79HQBhERERERERFxmW5Bi3hRz549Wb58OQkJCWaHIiIiIiIi4hFKJIh4UVhYGMnJyWaHISIiIiIi4jEa2iDiRXl5ecycOZO8vDyzQxEREREREfEIJRJEvKikpIRly5ZRUlJidigiIiIiIiIeoUSCiIiIiIiIiLhMiQQRERERERERcZkSCSIiIiIiIiLiMiUSRLzIarWSlpaG1apdTUREREREAoOubkS8yOFwkJWVhcPhMDsUERERERERj1AiQURERERERERcpkSCiIiIiIiIiLhMiQQRERERERERcZkSCSJeFBkZyU033URkZKTZoYiIiIiIiHhEsNkBiASy+Ph4Zs+ebXYYIiIiIiIiHqMeCSJeVFVVxYEDB6iqqjI7FBEREREREY9QIkHEi3Jycrj22mvJyckxOxQRERERERGPUCJBRERERERERFymRIKIiIiIiIiIuEyJBBERERERERFxmRIJIiIiIiIiIuIyLf8o4kX9+vUjOzvb7DBEREREREQ8Rj0SRERERERERMRlSiSIeNG+ffu488472bdvn9mhiIiIiIiIeISGNoh4UUVFBVu2bKGiosLsUHzCMKCwDA4dg9xiqDjlfLziFPzrO4iPhoRo6NAGLBZzYxXxBsOA4yed+8ChIigu/3E/OHkKsn6AhA4Q2xasAZrKr6qGvGLn67cdr3sc+Gyn8xjQtT2EhZgbp4i31NjhcInzOHC4pO4+8Ol25z4QHw0RrcyM0nsMA4rKnceAQ8ecx8Ta42A1bNr/n3OBtmDVuYAEqOMV/9kHiqCorO65wLc/OPeB2HYQ1IzPBZRIEJHzVl4F3+yFzD1wrKz+9mo7rNnx4/9j2sClKTAsKXBPpKRlqaqGf++HL/bA4eKGy5yywztfOf/dLgwu7gWXJENUuM/C9BrDgB8K4IvdsPUQ2B31y1Tb4f1/O/9ttcCABOdxoFesEosSGPKKIXM3bNwPp2rqb6+2w4rNP/6/d2e4LBn6dm3eFxOnVVTBt/uc70FBacNlTtXA25nOf7ePgEuT4eKe0CbMd3GKeMupGvjugPO78FBRI2Xs8Pf/nAu0aQUX9XTuB9FtfBenpyiRICJNVmOHj7fBumyoaeDCoTGFZfDBJli1BUakwqgLIDjIe3GKeIvDcJ4wrNoCldWu1ztRCZ9877w7eVFPGDO4+d6hzy2Cxd80ftLUEIcBmw86f7q0hzsvgm4dvBejiDcdK4N/fgu78t2rtyvf+RMdAbelORMKzZHd4TyWfbrdmSxxVXG5M7Hy4Vb4WR+4bgCE6FxAmiHDgK/3Onvfnu554IqyKueNtrU7YGgS/GIwhDejG2xKJIhIkxw85syo2o43/Tmq7c6LqW25MG64s6unSHNRWAqLvoa9R5v+HA4DvsqB7MNw58XQp7Pn4vO2Gjus3g6rv3e+jqY6XAx/+RhG9oVr+yupKM2HYTh74i3/ruEeCK4qKof5nzl76f1iCLQO9ViIXne42HkukNtITyxX2B3OC6nvc+GXwyExxnPxiXhbcTn842vYZWv6cxg4hz7uyoexw6BfvMfC86oA6Egl4r+6du1Keno6Xbs209sMjdh6CP76yfklEc6UX+K8kPg+1zPPJ+Jt+wth7kfnl0Q4U0kF/G2ts3dDc1BVA69+7uyRdD5JhNMchvNu5rx17vXsEDGLw+HsibM06/ySCGf69gfnd+vxZjKtUvZheP7j80sinOnoCXhxNWw+4JnnE/G23CKY8+H5JRHOdOKk87t17Y5zl/UHSiSIeFFUVBSjR48mKirK7FA8ZtshWLCh4THQ56PGAW+sh+15nn1eEU87eAxeWeNe90VXLc3y/2RCtR1e+8z9btyu2HME5q/z3IWZiDc4DPjHN86uzJ5mOw4vfQqllZ5/bk/amQ+vfe7eUAZX2B3wVqZz2JOIP8svgf9d4xye4GnLv2seyQQlEn5iwoQJWCyWs/7s3LmzwbqFhYXMmDGD/v37ExERQatWrejevTv33HMPmzZt8vErEX9QVFTEO++8Q1GRG4OH/Vh+Cbz1hWfuQDbEYTiTFJ7q6SDiaaWVzgvdKi9e6C7L8s5FuqcszXJe8HvLDwXOO70i/mrNdmfvAW8pKIXXP3f2evBHBSfgjc89f0PhNMOA/8t03u0V8UcVVc5ehN64oXDa8u+cPYD9meZIaERycjKxsbENbgsPrz/F9q5du7jyyiux2WxYrVZ69OhBmzZt2Lt3LwsXLmTRokW89dZbjBs3ztuhix/Jz8/nmWeeYdCgQURHN+8JAOwO5zhIdyZVfOxaaNfa2VVr7keu1am2w6Kv4JFRgbs8njRPhgFLv3X/7oO7+4GBc+6Fx2/0vwkYt+c5V2hxR1OOA//eDwO7OVd2EPEnh4vho23u1WnKPrC/0Llc6si+7sfoTQ7DeXw65WZPBHffg9PnHI9dq3lTxP+8t8m5rKk7mnIcWPIt9Iz13xXOdJreiCeffJIvvviiwZ9u3brVKz9x4kRsNhu9e/dm+/bt5OTksHnzZmw2Gw888AB2u52HHnooYO5MS8uzdod7s7KD84AZFe787Y4Dx5wnUCL+ZMtB2NKEuwNN2Q9KKpwrm/iTk6fgn03oKdDU48A/v3UuLSviLxwO+PvX7t+Jb+o+sGoLHDnhXh1v27DL2WvIXU15Dw6XOCd0FfEnO/KcEyO6qyn7QGklvLvR/bZ8RYkEDygtLeWzzz4DICMjgz59+tRui4iI4OWXXyYmJoaysjLWr19vUpQiTXeqBtZm+7bNNTs8P/aypag5Bbmb4duFUFXufOxUBez/Fk65mUEXJ8Nw/y7k+fp6rzOh4C++3uv+HZjzUVYJX+7xXXuBpvQoZH8CX8yDqjLnY9Unoeig8+9Z3LfjsG+729c4/GucdI3dOSmqL32WrQlYm8peDXnbIOuduucC+76BU+Xmxtac+fpc4N/7ncOJ/FHAJxIKCwuZPn06vXr1IiwsjISEBB555BHKy8u5//77sVgsvPTSS+fVRlVVFcZ/vpWTkpLqbQ8ODqZ79+4AVFfraCjNz6YDzruRvlRepZmbm8KWDRv+Bjs/hRM2nP3kAcMBOevhi7/BgSxdSLjrh6O+n7vDMPznQtphQKYJk0B+ucd/x4n7q+pK+G4ZfPM25G2FytIftznssOmfzm0nS0wLsdkyYyLUTfud47H9wdZDvp8EsqoGNu7zbZuB4Oge57lA9sdwPJ865wJ7N8CGefDDVzoXcNehY84Jl30t00/OBX4qoBMJmzdvpn///mRkZGCz2ejbty/V1dW88MILjB07luxs5y3WQYMG1au7dOlSbr75ZkaOHMkdd9zB3LlzKShouC9XTExM7fJ+X375Zb3tRUVF7Ny5E6vVyuDBgz33AsXvRUREcOmllxIREWF2KOfFrIsZfz1w+qu8bfD9SrCfJenjsMOez+GH+ocqOQuz/ha/zvGPC+k9Nigs8327xRXOJebENTWnnImCY+e48CorgKxFcFIT27qssNS5UoGvVdvhWz+5kP4yx6R2dS7gFttO2PoB1JwlAWU44IdM5/mAuM6sfeCbH5w9gvxNwCYSCgsLuemmm7DZbEydOpX8/Hw2bdqEzWYjPT2dlStXkpWVhcViYcCAAfXqr1y5kg8++IB169axZMkSpk6dSo8ePVi4cGGD7c2aNQuLxcK0adN48803OXLkCOXl5WRmZnLjjTdSXl7OY489Rs+ePb390sWPJCYm8tprr5GYmGh2KE1WWe3MwJrhwDEtA+eqskJnN2ZX7fsKju33WjgBJ8eLqxSczYlKOFp67nLeZtbrB8g5al7bzc2uT51DGlxxqhy2LtcdSVftNfHv0Mz977QaO+xrwtwInnC4RPOluKqiBLZ/6Hr5gxudvRfENd5csehsTp6CvGJz2j6bgE0kTJ48mdzcXCZNmsRzzz1H27Zta7dNnz6dgQMHUlNTQ2JiIu3atavdlpKSwvPPP8/mzZspKSmhvLyc9evXM2rUKMrLyxk/fjwrV66s19748eN57733SE5O5r777iMuLo42bdpw2WWXcfjwYd5++20yMjJ88trFf9jtdsrKyrDb/TCN6KK8otoecT5nGP554PRHud/h9gd18N9eCSXgHK9wXtCbxaxEXp0YTJwn2My2m5OqcuedSHeUHoHj6vHhEjP/Dv1hGcT8Eu8t9+gKf3gPmoO8LWC4ecqpcwHXVJxy9kwyiz9+FwZkIiE7O5vFixcTExPDs88+22CZIUOGADBw4MA6jz/55JNMmTKFgQMHEhkZSXh4OJdffjkfffQRY8aMwTAMpkyZUjsnwmmGYbB3714KCgqwWq0kJiYyYMAAwsPDOXDgAPPmzasdSnGmDRs2cPXVV9O5c2datWpFfHx8nWEX0rzt3LmTtLQ0du5svksQHDL5Ql4nD+dWcwrymzAh17F9zrsXcna5Ju8D/nDyYOZ+mFuku+auOLzN2V3ZXbmbPR5KQDJzHyip8P3cBD+l46D/s9c4jwPuKsl19mqUszP7xpY/ng8Hmx2ANyxatAiHw8G4ceNo06ZNg2Vat3auvfHTREJjLBYL6enpfPDBB+Tk5LBt27Y6QyImTpzIvHnzSEtL45NPPiElJQWAkydP8tRTT5GRkcHw4cPZtm0bCQk/LoxdXFxM//79efDBB4mNjSU3N5dnn32W4cOH8/333xMfH+/26x86dCg2m83teuKaCRMmuFw2P985oHLVqlV89913LtdbsGCBm1F5T7+fTyd15OQGt51eE7cx7cJ+/P2HX5y9ncbW1X362bns+HSui9G2TImxA/jDL1c1qe4vb36AjTlNq9tSdB9yO2l3PN/gtnPtA+D6ftDYPvB/i95l8s0N74O+clt6bqPbPHUcaOz1V1ZDt+6JGA6NczqbSTe+ytBe17ld77vMvVz74M+8EFFg+fm0DbSN6dHgNl98Fw67ZASlJvZB733lw/S/7okGt/niODjnr39jwqpnXIy2ZercvifP3tu0SQ/uu+sRvsxe5uGIAkvX/jcw/O55DW7zxT6w7IOP+N1tv3YxWtfFxcWxcWPT1pgMyETC2rVrARgxYkSjZXJznSdFriYSAHr37k10dDRFRUXs2bOnNpGwZcsW5s+fT0hICEuWLKldoQGcCYvZs2ezadMm1qxZw6xZs3jllVdqt48ePZrRo0fXaSctLY3evXuzbNkyHnnkEZfjO81ms5GXl+d2PXFNRYXr67FVVlbW/nannj99fokVjd8GOb0m7rlYra6Va0hZxUm/ej/8UXRo/dViXFVeVqn39xyikhufZdDVfQCavh9UVdeY+hlZrEFn3e6L44DtaAE1VX60FqYfMuyWJtULtrbSMcAFhtH4++uLfaDwWBGFJn5OXcsbX/vVF8fBisoq/Z2eQzidmlz3ZPkpvb/n0KZb4+MafLEPnKqx+91nFJCJhAMHnGvGnXlBf6aamhoyMzMB9xIJACEhIbXPcVpmZiaGYZCcnNxom6NGjWLNmjVkZWWds40OHToAzmUjmyIuLq5J9cQ14eGu7/1hYWG1v92pd3oVEH8QHhba6LYT51hTvl2Y84DpcJx7jHljzxXRupVfvR/+KKJdqybXbRUepPf3HNq1bXzfPdc+AK7vB409V6tgq+mfkeGwN5pQ8NRx4GzPExcbg+FovnPN+ILD0rQ1eqtqykz/+2oWjMZ7xPjiuzAmOopWdvM+pzbhYY1u88VxMLxViP5OzyEi0vkZGYaBxeJeYjG0tfnfM/4usl3DvdzBN/tASJDFK5/R+Vw3WoyfDvYPANHR0RQXF/Pll18yfPjwetvfeecd7r77btq2bcvx48dd3tkKCgro1KkThmHwxRdfcOmllwKQnp7O448/Tt++fdm+fXuDdWfPns2MGTPo168f33//fb3tdrsdh8PBgQMHeOKJJ/jiiy/YunUrHTt2dOOViy+4M9/B9u3bue2221i6dCn9+vVzuV6fPn2aEppXfJUDi79pWt0//MKZdS2pgD+817Tn+OVwGNb0G+4tgsMBma9ClZuTAFmD4fKHIKTx80PBOUvzy582vf757gejLoDr3ct5e9zTH8CxJi7/eL6vP7I1/M8tTWu7JTn8PexooDvsuXRPg2SNbDinV9bAriaOGj3ffcAC/PkOaBXStPY94d/74f8ym17/fN+D29LgspSmt98SGAZ89SZUuDmW3mKFyx+E0Oa9UrnXHTzW8JADV53vPvCzPvCLIU1v3xsCcrLF05mVTZs21duWn5/PtGnTABgwYIBbGbs5c+ZgGAaRkZGkpaXVPn56PoQ9e/bU9ob4qU8+ca7L1rt37wa3/+xnPyM0NJTk5GQ2b97M2rVrlUQIACkpKWRmZtb+jTRHCdEtu/3mwGqF+CZcaHbuqySCK+Lbm9y+H+wDZsbgD6+/OejUu2n7c1eTk1TNhZl/h7HtzE0igPnfxToOnJvF0rRzgU69lURwRZcoCDLxytnsfbAhAZlIuPrqqwFnT4Hdu3fXPp6VlcWIESMoLHROTTpo0KA69VavXs3jjz/O3r176zxeUVHBH//4R2bPng3AE088QWjoj929R40aRWxsLNXV1dx+++112jx58iTTp09nzZo1gHOZyIa8/vrrfP311yxatIh27doxatQoDh482MR3QPxFSEgI0dHRtUNimqO4SPMOnCFBzhMoObeu/SHUjTF31mDo5meZbX/VOhQ6tj13OW/xh5MHM2Pwh9ffHASFQLe0c5c7U1xfCI/ySjgBJ6GDiW37wT4Q0xZamTQg2mpxXsTJuXXuB63c+L6yBkG3od6LJ5AEB0HnSPPa98dkWkAmEqZPn06HDh04dOgQ/fr1o3///iQnJzNs2DCSkpIYOXIkUH9+hPLyctLT0+nVqxddunQhLS2NIUOGEBMTw1NPPYVhGDzwwANMnz69Tr2IiAjeeecdIiIiyMrKIjU1laSkJAYOHEhMTAwZGRkAPPzww4wZM6bBmHv37s1FF13EnXfeyZo1aygtLa1NXEjzdfDgQX77298266RQcBCkdjGn7dQu5mZ/m5PQCBh0CwS7cEfSGgQDRkOEiSfGzU0/k4aOdolq+uRsnmTW6ze77eYmcRh06e9a2fYJkHqNd+MJJCmdnMltM/T1g33AajFvX0yJg9CAnNXN80LC4MJbIOQcKwiAc0hDvxugXdPnaGxx+rm/mJ5HxLT1zxtrAXmKHh8fz4YNG7jhhhsICwtj//79REdHM2/ePFauXFnbY+CniYQhQ4Ywc+ZMrrrqKkJDQ9mxYwfbt2+nY8eOjB07lk8//ZR58+Y1OBzi6quvZuvWrUyaNImUlBRsNhvZ2dlERkYyZswYVqxYwUsvveRS/FFRUfTq1YucnJzzfzPEVKWlpaxbt47SUjcHr/uZS5PNaVfjId3TLg7S7oLobmcvM/gOiNG8E24xax+4NMXZXdVsnaMgyYTRdt07mHsnuLmxWCB1FPS6ovEeSkEhkDAELrzV+W9xTXgrGJzo+3bbhcGAhHOX8wWzvpN1LuCeNh0hbRx0SGy8TNtYuPA26KT31i3DezmTar52abI57Z5LwOb3UlNTWbFiRb3Hy8rK2L9/P1arlQsuuKDOtoSEBJ5++ukmt5mUlMSLL77Y5PqnHT16lF27dnHRRRed93OJeELvzhDTBgqbONlaU8S2g2Rlyd0W0cGZKCgvck6+VnkCDAe0auOcE6GdFnVpko7tnPvBrnzftdkqGIYm+q69c7ksBX4o8G2bl+ok120Wi7NnQrchcHQPHNsHNaecSYPIzs7jQHDTF3pp0S5Lhm/2nrucJ13cy9kz0B/06OhMKuaX+K7NqHDoa1KvyOYsPMqZKKgogcPb4OTx/5wLRDiHNLWL848kdXMTFQ4XxMPWQ75rMyTIfycdD9hEQmO2b9+OYRikpKS4tRyft9x999306tWLQYMGERUVxZ49e3j++ecJDg7m0UcfNTs8EcCZBR0zGF5f77s2bx6sL7nzERENyVeYHUVguWkQ7LGBw0drHV0/0PwJ1s40qBt8vgsOFPqmvYRoGJLom7YCkTUI4vo4f8QzEjo4/yb/vd837UW2hitTfdOWKywW53fzK2t91+aYwc4JhaVpwqOg1+VmRxFYbhgIO/KgxuGb9kZdABF+mvxtcbvmtm3bgPrDGsxy8cUXs2rVKn71q19x3XXXkZGRweWXX87mzZvp1auX2eGJ1Oqf4LuT+mFJ/jEmVORM8dFwzQXnLucJSR3h8oYX+TGN1Qq/vBiCfXDmEGR1Lv2qOVLE39wyFNr6aLWbsRdBeOi5y/lS787O7t2+MLAbXNjdN22JuKpTpO+WZE6IhpF9fdNWU7S4Hgn+lkiYNGkSkyZNMjsM8ZJOnToxY8YMOnUKjD76twx1dm0uLnet/ImTdX+7okMb5x0PEX90TT/IPuxcT9pV7u4HrUPhruH+OR6yU6TzDuGyja7Xacpx4IaBzi7UIv4mohXceTG89jkYLvZOaso+cEkv/02ojxkMOUegwI3pn9x9DyJbw21urkIi4itX9oHtebD3qOt13N0HWgX7f0LdYhiuHgYDw8iRI1m3bh0rVqzghhtuMDscaYZ27tzp9Tb69PHfvqgFJ+DF1XCi0vPPHdka/usa5+y0Iv6qrBJe+hRsxz3/3K2CYeJVkBjj+ef2pJWbYfV27zz3iFQYfaGGNol/+zoH/vGNd557QALce5l/X0AUlTnPBYorPP/cbVo5zwU6mbjUnsi5nDwF/7sGDhV5/rlDguCBKyHZz+e1anGJBJHz5U4i4fjx43z11VcMHz6cyEjXvxH9OZEAUFjqHCN5zIOTL3ZsCw+NdPZIEPF35VUwfx0ccKNnwrlEtIIHR0C3ZrBKgWE4Ewmrtnj2eX/eH67trySCNA8b98Gir8HuwbHSaT2cPR78OYlwWnG581zg6AnPPWf7COe5QCc/XOpO5KdOnnL2TnKnZ8K5tA6F3/wMkmI995zeokSCiJvcSSRs376d2267jaVLl9KvXz+X6/l7IgGgshqWb4IvPbBK6WXJcNOF/jWxnMi51Njh0+3wyffnPwHjgAS4PQ3aurD2tz/ZY3PelT3fpGL7cOfFU+/OnolLxFcOF8Pfv4bc87wrGR7qHD44JLF5JdJO1cCKzbBhF5zvBcXFPZ3DJlr72bwQImdjd8C6bPhw6/knFft2gTsucq4O0RwokSDiJiUS6tqV77wr2ZQ7s4kxzrHQ/t51S+RscovgX5ubtjRkXKRzRuYLuzevi4czVVXDx9ucScXKavfqtgp2Lm933QAIUyJRmqnTFxLrd7o/7C/ICoMT4cZBzuF9zdXeo84hT01ZIrZbB+cxIFXLPEozZjvuvMGWfdj9pFrHts5zgaE9mte5gBIJIm5SIqFhh45B5h7nxdTZxky2j4A+neHSZOcs+CKBouCEcx/Ynnf2ScjahUHPTs59oGds8zppOJuqGti0H7J+cI4ZrbY3XC4kCOLbw9AkGJqonkgSOOwO2HYIvtrrXCa1scSa1QJdopwJxIt6QhsfrQLhC4eL4Ys9sPMwFJ1lYuaocEiJg8tSmsdwLhFXHSuDL/fAtlzneUFjF9ptWv14LpDcqXmeCyiRIOImJRLOrazSeSFx4qTzxCo4CNq1dl48BNIJk0hjTp6C3GLnGOIau/OuY0Qr51JOkc2ky+L5sDvgyHHnHZpTNc4TqdBg6BzpnECtOYz/FjkfDgOOlUJeMVTWOOcVCQmC2HbOFUlCgsyO0PvKq5w9to6f/PE42DYMEjr4bglNETNVVkNeERw741wgPNR5Iy0qvHkmD87U4pZ/FPGlsLAwUlNTCQtrWd+YbcLURVFattahzjsMLVWQFbq0d/6ItERWC3Rs5/xpqSJaad4TadnCQpy9DnqaHYiXqEeCiJta+vKPIiIiIiLSsqlzoYiIiIiIiIi4TIkEES/asWMHAwYMYMeOHWaHIiIiIiIi4hFKJIh4kWEYVFdXoxFEIiIiIiISKJRIEBERERERERGXKZEgIiIiIiIiIi5TIkFEREREREREXBZsdgAigaxnz54sX76chIQEs0MRERERERHxCCUSRLwoLCyM5ORks8MQERERERHxGA1tEPGivLw8Zs6cSV5entmhiIiIiIiIeIQSCSJeVFJSwrJlyygpKTE7FBEREREREY9QIkFEREREREREXKZEgoiIiIiIiIi4TIkEEREREREREXGZEgkiXhQTE8NvfvMbYmJizA5FRERERETEIyyGYRhmByEiIiIiIiIizYN6JIiIiIiIiIiIy5RIEBERERERERGXKZEgIiIiIiIiIi5TIkFEREREREREXKZEgoiIiIiIiIi4TIkEEREREREREXGZEgkiIiIiIiIi4jIlEkRERERERETEZUokiIiIiIiIiIjLlEgQEREREREREZcpkSAiIiIiIiIiLlMiQURERERERERcpkSCiIiIiIiIiLhMiQQRERERERERcZkSCSIiIiIiIiLisv8PEjaj7C2VgPgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1327.49x367.889 with 1 Axes>"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=4\n",
    "l=3\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "50d948f7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.614239834581 + 0.296711663598 i) |0111\\rangle+(0.518838476304 + 0.078414766253 i) |1011\\rangle+(0.399106520234 - 0.060319050964 i) |1101\\rangle+(0.279581171862 - 0.135053101319 i) |1110\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "035e66f6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "       -0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.61423983+0.29671166j,\n",
       "       -0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.51883848+0.07841477j,\n",
       "        0.        +0.j        ,  0.39910652-0.06031905j,\n",
       "        0.27958117-0.1350531j ,  0.        +0.j        ])"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8e692593",
   "metadata": {},
   "source": [
    "## n=5, l=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "7a7afd98",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1661.74x451.5 with 1 Axes>"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=5\n",
    "l=1\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "c2cb9725",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.54760039419 + 0.374633585928 i) |00001\\rangle+(0.487580332897 + 0.150826271562 i) |00010\\rangle+0.392596534106 |00100\\rangle+(0.28850907272 - 0.089246314534 i) |01000\\rangle+(0.19173011946 - 0.131169631991 i) |10000\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "2777840f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.        +0.j        , 0.54760039+0.37463359j,\n",
       "       0.48758033+0.15082627j, 0.        +0.j        ,\n",
       "       0.39259653+0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.28850907-0.08924631j, 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.19173012-0.13116963j, 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ])"
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4a0e819c",
   "metadata": {},
   "source": [
    "## n=5, l=2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "18ba9776",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2247.21x953.167 with 1 Axes>"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=5\n",
    "l=2\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "3ce0fc09",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.354947152793 + 0.447289571389 i) |00011\\rangle+(0.362520825653 + 0.24801384062 i) |00101\\rangle+(0.322786518653 + 0.099849571105 i) |00110\\rangle+(0.322786518653 + 0.099849571105 i) |01001\\rangle+0.259905619504 |01010\\rangle+(0.190997940031 - 0.059082586452 i) |01100\\rangle+0.259905619504 |10001\\rangle+(0.190997940031 - 0.059082586452 i) |10010\\rangle+(0.126928617924 - 0.086836539554 i) |10100\\rangle+(0.073536606233 - 0.092667758635 i) |11000\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "fb621574",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.35494715+0.44728957j,\n",
       "        0.        +0.j        ,  0.36252083+0.24801384j,\n",
       "        0.32278652+0.09984957j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.32278652+0.09984957j,\n",
       "        0.25990562+0.j        ,  0.        +0.j        ,\n",
       "        0.19099794-0.05908259j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.25990562-0.j        ,\n",
       "        0.19099794-0.05908259j,  0.        +0.j        ,\n",
       "        0.12692862-0.08683654j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.07353661-0.09266776j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        -0.j        ,\n",
       "        0.        +0.j        , -0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ])"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1a99e64c",
   "metadata": {},
   "source": [
    "##  n=5, l=3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "85ff55db",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2247.01x953.167 with 1 Axes>"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=5\n",
    "l=3\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "b49c7b90",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.354947152793 + 0.447289571389 i) |00111\\rangle+(0.362520825653 + 0.24801384062 i) |01011\\rangle+(0.322786518653 + 0.099849571105 i) |01101\\rangle+0.259905619504 |01110\\rangle+(0.322786518653 + 0.099849571105 i) |10011\\rangle+0.259905619504 |10101\\rangle+(0.190997940031 - 0.059082586452 i) |10110\\rangle+(0.190997940031 - 0.059082586452 i) |11001\\rangle+(0.126928617924 - 0.086836539554 i) |11010\\rangle+(0.073536606233 - 0.092667758635 i) |11100\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "72105212",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "       -0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.35494715+0.44728957j,\n",
       "       -0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.36252083+0.24801384j,\n",
       "        0.        +0.j        ,  0.32278652+0.09984957j,\n",
       "        0.25990562+0.j        ,  0.        +0.j        ,\n",
       "       -0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.32278652+0.09984957j,\n",
       "        0.        +0.j        ,  0.25990562-0.j        ,\n",
       "        0.19099794-0.05908259j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.19099794-0.05908259j,\n",
       "        0.12692862-0.08683654j,  0.        +0.j        ,\n",
       "        0.07353661-0.09266776j,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.        +0.j        ])"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cf2e4052",
   "metadata": {},
   "source": [
    "## n=5, l=4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "59dfd117",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1661.94x451.5 with 1 Axes>"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=5\n",
    "l=4\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "qc.draw(output=\"mpl\")  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "e7e69eeb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.54760039419 + 0.374633585928 i) |01111\\rangle+(0.487580332897 + 0.150826271562 i) |10111\\rangle+0.392596534106 |11011\\rangle+(0.28850907272 - 0.089246314534 i) |11101\\rangle+(0.19173011946 - 0.131169631991 i) |11110\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "4d226034",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        -0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.54760039+0.37463359j,\n",
       "       0.        +0.j        , 0.        -0.j        ,\n",
       "       0.        -0.j        , 0.        +0.j        ,\n",
       "       0.        -0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.48758033+0.15082627j,\n",
       "       0.        -0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.39259653+0.j        ,\n",
       "       0.        +0.j        , 0.28850907-0.08924631j,\n",
       "       0.19173012-0.13116963j, 0.        +0.j        ])"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0f802342",
   "metadata": {},
   "source": [
    "## n=6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "a41c3bdc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.477896632836 + 0.445206811369 i) |000001\\rangle+(0.452399769447 + 0.218534000315 i) |000010\\rangle+(0.382134784893 + 0.057754024042 i) |000100\\rangle+(0.293949834533 - 0.04442617234 i) |001000\\rangle+(0.205917054823 - 0.099469276429 i) |010000\\rangle+(0.128711457753 - 0.119907138397 i) |100000\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=6\n",
    "l=1\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "#qc.draw(output=\"mpl\") \n",
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "3dca406b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.        +0.j        , 0.47789663+0.44520681j,\n",
       "       0.45239977+0.218534j  , 0.        +0.j        ,\n",
       "       0.38213478+0.05775402j, 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.29394983-0.04442617j, 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.20591705-0.09946928j, 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.12871146-0.11990714j, 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ,\n",
       "       0.        +0.j        , 0.        +0.j        ])"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "15423206",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.198112115553 + 0.509574399383 i) |000011\\rangle+(0.261425588262 + 0.329437603327 i) |000101\\rangle+(0.267003747904 + 0.182667091906 i) |000110\\rangle+(0.267003747904 + 0.182667091906 i) |001001\\rangle+(0.237738646043 + 0.073541181154 i) |001010\\rangle+0.191425621918 |001100\\rangle + \\ldots +0.191425621918 |100001\\rangle+(0.140673755055 - 0.043515491807 i) |100010\\rangle+(0.09348543395 - 0.063956826409 i) |100100\\rangle+(0.054161162843 - 0.068251634429 i) |101000\\rangle+(0.024286460036 - 0.062468457576 i) |110000\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 63,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=6\n",
    "l=2\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "#qc.draw(output=\"mpl\") \n",
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "3ff272a6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.19811212+0.5095744j ,\n",
       "        0.        +0.j        ,  0.26142559+0.3294376j ,\n",
       "        0.26700375+0.18266709j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.26700375+0.18266709j,\n",
       "        0.23773865+0.07354118j,  0.        +0.j        ,\n",
       "        0.19142562+0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.23773865+0.07354118j,\n",
       "        0.19142562-0.j        ,  0.        +0.j        ,\n",
       "        0.14067376-0.04351549j,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.        -0.j        ,\n",
       "        0.09348543-0.06395683j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.        -0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.19142562-0.j        ,\n",
       "        0.14067376-0.04351549j,  0.        +0.j        ,\n",
       "        0.09348543-0.06395683j,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.        -0.j        ,\n",
       "        0.05416116-0.06825163j,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.        -0.j        ,\n",
       "        0.        +0.j        , -0.        +0.j        ,\n",
       "        0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.02428646-0.06246846j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.        +0.j        ,\n",
       "        0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.        -0.j        ,\n",
       "        0.        -0.j        ,  0.        +0.j        ,\n",
       "       -0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        , -0.        +0.j        ])"
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "bd92bc72",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.113819786848 + 0.507092391034 i) |000111\\rangle+(0.198917110581 + 0.346775244293 i) |001011\\rangle+(0.225009127621 + 0.209617706747 i) |001101\\rangle+(0.213004383093 + 0.102892846252 i) |001110\\rangle+(0.225009127621 + 0.209617706747 i) |010011\\rangle+(0.213004383093 + 0.102892846252 i) |010101\\rangle + \\ldots +(0.060601500061 - 0.056456142924 i) |101100\\rangle+(0.096952381927 - 0.046833339213 i) |110001\\rangle+(0.060601500061 - 0.056456142924 i) |110010\\rangle+(0.031700687138 - 0.055264293225 i) |110100\\rangle+(0.010733159845 - 0.047818607291 i) |111000\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=6\n",
    "l=3\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "#qc.draw(output=\"mpl\") \n",
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "9bfc5ac4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0.        +0.j        , -0.        +0.j        ,\n",
       "       -0.        -0.j        ,  0.        +0.j        ,\n",
       "       -0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.11381979+0.50709239j,\n",
       "       -0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.19891711+0.34677524j,\n",
       "        0.        +0.j        ,  0.22500913+0.20961771j,\n",
       "        0.21300438+0.10289285j,  0.        +0.j        ,\n",
       "       -0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.22500913+0.20961771j,\n",
       "        0.        +0.j        ,  0.21300438+0.10289285j,\n",
       "        0.17992137+0.02719245j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.17992137+0.02719245j,\n",
       "        0.13840105-0.02091727j,  0.        +0.j        ,\n",
       "        0.09695238-0.04683334j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "       -0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.21300438+0.10289285j,\n",
       "        0.        +0.j        ,  0.17992137+0.02719245j,\n",
       "        0.13840105-0.02091727j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.13840105-0.02091727j,\n",
       "        0.09695238-0.04683334j,  0.        +0.j        ,\n",
       "        0.0606015 -0.05645614j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.09695238-0.04683334j,\n",
       "        0.0606015 -0.05645614j,  0.        +0.j        ,\n",
       "        0.03170069-0.05526429j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.01073316-0.04781861j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ])"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "44576c13",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.198112115553 + 0.509574399383 i) |001111\\rangle+(0.261425588262 + 0.329437603327 i) |010111\\rangle+(0.267003747904 + 0.182667091906 i) |011011\\rangle+(0.237738646043 + 0.073541181154 i) |011101\\rangle+0.191425621918 |011110\\rangle+(0.267003747904 + 0.182667091906 i) |100111\\rangle + \\ldots +(0.140673755055 - 0.043515491807 i) |110101\\rangle+(0.09348543395 - 0.063956826409 i) |110110\\rangle+(0.09348543395 - 0.063956826409 i) |111001\\rangle+(0.054161162843 - 0.068251634429 i) |111010\\rangle+(0.024286460036 - 0.062468457576 i) |111100\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 67,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=6\n",
    "l=4\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "#qc.draw(output=\"mpl\") \n",
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "8208c33b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([-0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        -0.j        ,\n",
       "        0.        +0.j        ,  0.        -0.j        ,\n",
       "       -0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        -0.j        ,\n",
       "       -0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.19811212+0.5095744j ,\n",
       "        0.        +0.j        ,  0.        -0.j        ,\n",
       "       -0.        -0.j        ,  0.        +0.j        ,\n",
       "       -0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.26142559+0.3294376j ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.26700375+0.18266709j,\n",
       "        0.        +0.j        ,  0.23773865+0.07354118j,\n",
       "        0.19142562-0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        -0.j        ,\n",
       "       -0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.26700375+0.18266709j,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.23773865+0.07354118j,\n",
       "        0.        +0.j        ,  0.19142562-0.j        ,\n",
       "        0.14067376-0.04351549j,  0.        +0.j        ,\n",
       "        0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.19142562-0.j        ,\n",
       "        0.        +0.j        ,  0.14067376-0.04351549j,\n",
       "        0.09348543-0.06395683j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.09348543-0.06395683j,\n",
       "        0.05416116-0.06825163j,  0.        +0.j        ,\n",
       "        0.02428646-0.06246846j,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ])"
      ]
     },
     "execution_count": 68,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "77f256a3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$(0.477896632836 + 0.445206811369 i) |011111\\rangle+(0.452399769447 + 0.218534000315 i) |101111\\rangle+(0.382134784893 + 0.057754024042 i) |110111\\rangle+(0.293949834533 - 0.04442617234 i) |111011\\rangle+(0.205917054823 - 0.099469276429 i) |111101\\rangle+(0.128711457753 - 0.119907138397 i) |111110\\rangle$$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n=6\n",
    "l=5\n",
    "qr=QuantumRegister(n)   \n",
    "qc=QuantumCircuit(qr)\n",
    "qDicke(qc,qr,n,l)\n",
    "#qc.draw(output=\"mpl\") \n",
    "sv=Statevector.from_label('0'*n)\n",
    "new_sv=sv.evolve(qc)\n",
    "new_sv.draw('latex')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "id": "9f9867e3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        -0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        -0.j        ,\n",
       "       -0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.47789663+0.44520681j,\n",
       "        0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        -0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        -0.j        ,\n",
       "       -0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.45239977+0.218534j  ,\n",
       "        0.        +0.j        ,  0.        -0.j        ,\n",
       "        0.        +0.j        ,  0.        +0.j        ,\n",
       "        0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.38213478+0.05775402j,\n",
       "        0.        -0.j        ,  0.        +0.j        ,\n",
       "        0.        +0.j        ,  0.29394983-0.04442617j,\n",
       "        0.        +0.j        ,  0.20591705-0.09946928j,\n",
       "        0.12871146-0.11990714j,  0.        +0.j        ])"
      ]
     },
     "execution_count": 74,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "new_sv.data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ba5adb80",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

